Optimal Contours for High-Order Derivatives

As a model of more general contour integration problems we consider the numerical calculation of high-order derivatives of holomorphic functions using Cauchy's integral formula. Bornemann (2011) showed that the condition number of the Cauchy integral strongly depends on the chosen contour and solved the problem of minimizing the condition number for circular contours. In this paper we minimize the condition number within the class of grid paths of step size h using Provan's algorithm for finding a shortest enclosing walk in weighted graphs embedded in the plane. Numerical examples show that optimal rectangular paths yield small condition numbers even in those cases where circular contours are known to be of limited use, such as for functions with branch-cut singularities.

==> Software/CauchyIntegral/CauchyIntegral.m <==
(* Mathematica package *)
(*
Copyright (c) 2012,Georg Wechslberger
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.
Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.
Neither the name of the Technial University of Munich nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.
THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*)

(* public function *)
CauchyIntegralSEW::usage="CauchyIntegralSEW[f,n,z] calculates a contour for the Cauchy integral given by f,n and z, which optimizes its condition number."
CauchyIntegral::usage="CauchyIntegral[g,sew,f,n,z] evaluates the cauchy integral given by f,n and z along the path sew in the graph g."
CauchyIntegralD::usage="CauchyIntegralD[f,n,z] calcualtes the n-th derivative of f at z using Cauchy's integral formula."
SEWContourPlot::usage="SEWContourPlot[g,sew] creates a contour plot of the vertex weight of all vertices in g and plots the sew on top of it."

Begin["`Private`"]

(* some utility functions *)
Second = #[[2]]&;

relErr[x_,y_] = ( Norm[x-y]/Norm[y] ) //Log10;
relErr[x_,x_] := -Precision[x];

selectPosition[l_List,f_] := Pick[l//Length//Range,f/@l];

findShortestCircle[gin_,p_,opts:OptionsPattern[]] := Module[{fullOpts,g,v,vs,i,c,wv,w,cw,ci,wi,paMatrix,weMatrix,imin,istop},
	fullOpts=Join[{opts},Options[findShortestCircle]];
	(* check if all weights are in the range of double values
	   and if not rescale all weights to double values
	   This is necessary because FindShortestPath does not work,
	   if the weights are outside the range of double *)
	wv = PropertyValue[gin,VertexWeight];
	(* even double value are not sufficient for this implementation of dijkstra :(
	   and can result in some strange artifacts... the condition below is somewhat handcrafted and wors ok..
	 *)
	(* If[ Max[wv] > $MaxMachineNumber || Min[wv] < $MinMachineNumber, *)
	If[ Min[wv] / Max[wv] < Exp[-100] && OptionValue[spMethod] == "fast" && ! OptionValue["clipWeights"], 
			g = rescaleWeightsToDouble[gin,FilterRules[fullOpts,Options[rescaleWeightsToDouble]]];
			,
			g = gin;
		];
	If[ OptionValue["clipWeights"],
		PropertyValue[g,VertexWeight] = Clip[PropertyValue[g,VertexWeight], {$MinMachineNumber,$MaxMachineNumber}]; 
		PropertyValue[g,EdgeWeight]   = Clip[PropertyValue[g,EdgeWeight], {$MinMachineNumber,$MaxMachineNumber}]; 
	];
	(* Sort vertices by VertexWeight *)
	v = { g//VertexList, PropertyValue[g,VertexWeight] }//Transpose;
	v = SortBy[v,Second];
	paMatrix = pAngleArray[g,p];
	weMatrix = WeightedAdjacencyMatrix[g];
	(* loop over all vertices, which have a lower VertexWeight than the current minimal circle weight *)
	i = 1;
	c = {};
	w = Infinity;
	imin = i;
	istop = Min[v//Length, OptionValue[maxCheckedVertexes] ];
	If[ ! OptionValue[useParallel],
		While[ v[[i,2]] < w && i <= istop,
			(* find the shortest circle that contains the vertex v[[i,1]] *)
			{ci,wi} = findShortestCircle[g,p,v[[i,1]],paMatrix,weMatrix,opts];
			(* save circle if is shorter than the currently known shortest circle
			   in case there are two circles with the same weight we always use the one with less edges *)
			If[ wi < w || (wi == w && Length[ci] < Length[c]), (
				c = ci;
				w = wi;	
				imin = i;
				)
			];
			i += 1;
			(* dump memory usage to find memory leaks
			   sidenote: found memory leak was in
			   BreadthFirstScan *)
			If[OptionValue[SowMemoryInfo],
				Sow[{i,MemoryInUse[]}];
			];
		];
		, (* else *)
		vs = v[[1;;istop,1]];
		cw = ParallelMap[
			findShortestCircle[g,p,#,paMatrix,weMatrix,opts] &,
			vs,
			DistributedContexts -> {"CauchyIntegral`",$Context}
		];
		{c,w} = Sort[cw,#1[[2]] < #2[[2]] || (#1[[2]] == #2[[2]] && Length[#1//First] < Length[#2//First]) &]//First;
	];
	(* There can be duplicated edges in the "circle" near the source vertex from which the pathes 
  	for the circle were created if we don't check all vertexes.
	These can be removed without problems. *)
	If[ simplifyCircle//OptionValue,
		c = c //. {s_, t_, u__, t_, s_} :> {t, u, t};
	];
	(* update weight of the circle using the real weights and not the interally used weights *)
	weMatrix = WeightedAdjacencyMatrix[gin]; 
	w = weMatrix[[##]]& @@@ Partition[c,2,1]//Total;
	Return[{c,w}];
]
Options[findShortestCircle]=Join[
	{SowMemoryInfo->False,maxCheckedVertexes->Infinity,useParallel->False,simplifyCircle->True,spMethod->"fast",SowCircleValues->False,"clipWeights"->False},
	Options[rescaleWeightsToDouble]
	];

findShortestCircle[g_,p_,s_,paMatrix_,weMatrix_,opts:OptionsPattern[]] := Module[{palist,weightlist,circleValues,circleEdge,enclosingCircleValues,circle,splist,shortestCircle,temp},
	Switch[ OptionValue[spMethod],
		"fast",
		{splist,palist,weightlist} = fastFindShortestPath[g,s,All,paMatrix,weMatrix];
		,
		"precise",
		{splist,palist,weightlist} = preciseFindShortestPath[g,s,All,paMatrix,weMatrix];
		, 
		_,
		Abort[];
		
	];
	(* {splist,palist,weightlist} = fastFindShortestPath[g,s,All,paMatrix,weMatrix]; *)
	Sow[{splist,palist,weightlist}];
	
	circleValues = edgeMap[g,
		{#,
			weightlist[[#//First]] + weightlist[[#//Second]] + weMatrix[[#//First,#//Second]]
		  ,
		  	palist[[#//First]] - palist[[#//Second]] + paMatrix[[#//First,#//Second]]
		} &
	];
	(* Sow all found Circles ... maybe useful for debugging *)
	If[ OptionValue[SowCircleValues],
		Sow[circleValues]
	];
	(* Select just pathes that really enclose p *)
	enclosingCircleValues = Select[circleValues, Abs[ #[[3]] ] > (2Pi - 0.1) &];
	(* Select the circle with minimum weight and in case there is more than one, we select the one
	   which has the lowest amount of edges*)
	shortestCircle = Sort[enclosingCircleValues, 
		#1[[2]] < #2[[2]] 
		|| 
		( 
		  #1[[2]] == #2[[2]] 
		  &&
		  (* Length[ ...] = number of edges in the path *) 
		  Length[splist[[ List@@First[#1] ]]//Flatten] < Length[splist[[ List@@First[#2] ]]//Flatten]
		) & ] //First;
	circleEdge = shortestCircle//First;
	(* create final circle *)
	circle = Join[ 
				splist[[circleEdge//First]],
				splist[[circleEdge//Second]]//Reverse 
			]; 	
	(* make sure the circles will always be traversed in the same direction *)
	If[ shortestCircle[[3]] < 0,
		circle = Reverse[circle];
	];
	Return[{circle,shortestCircle//Second}];
]
SetAttributes[findShortestCircle,HoldFirst];

	
(* converts the outer angle of a triangle to an inner angle *)
toInnerAngle[a_] := a
toInnerAngle[a_?(# > Pi &)] := a - 2Pi;
toInnerAngle[a_?(# < -Pi &)] := 2Pi + a;

addpAngle[g_,p_] := 
	edgeMap[g,
		(PropertyValue[{g,#},"pAngle"] = toInnerAngle @ First @ Differences @ Arg[ complexCoordinates[g,#] - p] ) &
	];
SetAttributes[addpAngle,HoldFirst];

circlePath[g_Graph,e:_DirectedEdge|_UndirectedEdge,s_] := 
	Join[ FindShortestPath[g,s,e//First],FindShortestPath[g,e//Second,s] ];

(* maybe this can be done in a faster way without using //DirectedGraph
   Problem:
   without //DirectedGraph, the resulting matrix is not necessarrily quadratic
   so the easy solution result = m - Transpose[m] does not work
*)
pAngleArray[g_Graph,p_] := Module[{gd,cv,res},
	gd = g//DirectedGraph;
	cv = complexCoordinates[g];
	res = edgeMap[gd,
		List @@ # -> toInnerAngle @ First @ Differences @ Arg[ cv[[List@@#]] - p] &
	]//SparseArray;
	Return[res];
]

fastFindShortestPath[g_Graph,s_,All] :=  Module[{spfunction, spg, splist},
  (* create ShortestPathFunction for pathes from s to any other point *)
  spfunction = FindShortestPath[g, s, All];
  (* spfunction[[2,4,1]] contains a SparseArray that encodes the minimal spannig tree for this problem *)
  (* WARNING
	using the option 
		DirectedEdges->False
	is about 1000x slower than omiting it and using the UndirectedGraph function afterwards
  *)
  spg = AdjacencyGraph[ spfunction[[2, 4, 1]] ] // UndirectedGraph;
  (* build shortest pathes with bfs *)
  splist = ConstantArray[{}, g // VertexCount];
  BreadthFirstScan[spg, s,
   {
   	"DiscoverVertex" -> (
      (splist[[#1]] = Append[splist[[#2]], #1]); &
      )
    }
   ];
  Return[splist];
];

fastFindShortestPath[g_Graph,s_,All,paMatrix_,weMatrix_] :=  Module[{spfunction, spg, splist,palist,weightlist},
  (* create ShortestPathFunction for pathes from s to any other point *)
  spfunction = FindShortestPath[g, s, All];
  (* spfunction[[2,4,1]] contains a SparseArray that encodes the minimal spannig tree for this problem *)
  (* WARNING
	using the option 
		DirectedEdges->False
	is about 1000x slower than omiting it and using the UndirectedGraph function afterwards
  *)
  spg = AdjacencyGraph[ spfunction[[2, 4, 1]] ] // UndirectedGraph;
  (* build shortest pathes with bfs *)
  palist = ConstantArray[0, g // VertexCount];
  weightlist = ConstantArray[0, g // VertexCount];
  splist = ConstantArray[{}, g // VertexCount];
  DepthFirstScan[spg, s,
   {
   	"DiscoverVertex" -> (
	      (
	      splist[[#1]] = Append[splist[[#2]], #1];
	      palist[[#1]] = palist[[#2]] + paMatrix[[#2,#1]];
	      weightlist[[#1]] += weightlist[[#2]] + weMatrix[[#2,#1]];
	      ) &
      )
    }
   ];
  Return[{splist,palist,weightlist}];
];

preciseFindShortestPath[g_Graph,s_,All,paMatrix_,weMatrix_] := Module[{palist,weightlist,splist,neighbours,sel,v,vn,i,vmin,wmin,vsel,distlist},
  (* calculate all neighbours of all vertexes *)
  neighbours = ConstantArray[{},g//VertexCount];
  DepthFirstScan[g, s,
   {
   	"DiscoverVertex" -> (
	      (
	      neighbours[[#2]] = Append[neighbours[[#2]],#1];
	      ) &
      )
      ,
     "UnvisitedVertex" -> (
     	(
	      neighbours[[#2]] = Append[neighbours[[#2]],#1];
    	)&
     )
     ,
     "VisitedVertex" -> (
     	(
	      neighbours[[#2]] = Append[neighbours[[#2]],#1];
     	)&
     )
    }
   ];
  (* datastructure setup *)
  (* - angles *)
  palist = ConstantArray[0, g // VertexCount];
  (* weights being Inf except at s *)
  weightlist = ConstantArray[Infinity, g // VertexCount];
  weightlist[[s]] = 0;
  distlist = ConstantArray[Infinity,g //VertexCount];
  distlist[[s]] = 0;
  (* shortest pathes *)
  splist = ConstantArray[{}, g // VertexCount];
  splist[[s]] = {s};
  (* unprocessed vertexes *)
  sel = ConstantArray[True,g//VertexCount];
  sel[[s]] = False;
  v = s;
  vn = g//VertexCount;
  For[ i=1, i < vn, i++,
  	(* update weights,pathes and angles *)
  	( If[ weightlist[[#]] > weightlist[[v]] + weMatrix[[v, #]] || (weightlist[[#]] == weightlist[[v]] + weMatrix[[v,#]] && distlist[[#]] > distlist[[v]]+1),
  		weightlist[[#]] = weightlist[[v]] + weMatrix[[v,#]];
  		distlist[[#]] = distlist[[v]] + 1;
  		splist[[#]] = Append[splist[[v]],#];
  		palist[[#]] = palist[[v]] + paMatrix[[v,#]];
  	]; ) & /@ neighbours[[v]]; 
  	
  	(* find unprosessed vertex with minimal weight *)
  	wmin = Min[Pick[weightlist,sel]];
  	vmin = Position[weightlist,wmin] //Flatten;
  	vsel = Position[sel[[vmin]],True];
  	(* vsel = Position[sel[[vmin]],True]//First//First;*)
  	(* and minimial distance if there is a tie *)
  	vsel = If[ Length[vsel] > 1,
  		First@SortBy[vsel,distlist[[First@#]]&]
  		,
  		vsel//First//First	
  	];
  	vmin = vmin[[vsel]];
    (* remove vertex from eligable new vertexes *)
  	sel[[vmin]] = False;
  	(* set new vertex *)
  	v = vmin;
  ];
  Return[{splist,palist,weightlist}];
]
	

contourCauchyIntegral[g_Graph,p_,f_,n_,opts:OptionsPattern[]] := Module[{fullOpts,fint,parts,z,prevInt,curInt,prevPts,curPts,prevErr,curErr,rp,active,converging,tint,activePos,i,dupPts,zPts},
	fullOpts=Join[{opts},Options[contourCauchyIntegral]];
	(* create integrant *)
	fint = Evaluate[f[#] #^(-n-1)]&;
	(* get coordinates of relevant edges *)
	parts = relevantContourParts[g,p,FilterRules[fullOpts,Options[relevantContourParts]]]; 
	z = Partition[complexCoordinates[g,#],2,1] &/@ parts;
	(* simplify contour *)
	If[ OptionValue[simplifyContour],
		(* combine adjacent intervals with same direction *)
		z = z //. {s___, {a_, b_}, {c_, d_}, r___} /; relErr[Normalize[b - a], Normalize[d - c]] < -12 :> {s, {a, d}, r};
	];
	(* number of duplicate points in the contour - used later to correct the total number of nodes *)
	dupPts = Total[Length[#]-2 & /@ z];
	(* correct precision of coordinates *)
	z = SetPrecision[z,OptionValue@WorkingPrecision];
	z = Flatten[z,1];
	rp = OptionValue[rulePoints];
	(* initial integration along edges *)
	curInt = linearPathNIntegrate[fint,z,FilterRules[fullOpts,Options[linearPathNIntegrate]]]; 
	(* force precision to max, as otherwise the iteration could stop early because mathematica
	   thinks the result has a lower precision than it acutally has *)
	curInt = SetPrecision[curInt,OptionValue@WorkingPrecision];
	curPts = ConstantArray[2 rp - 1,Length[z]];
	zPts = ConstantArray[ First@NIntegrate`ClenshawCurtisRuleData[rp,OptionValue@WorkingPrecision], Length[z]];
	(* reduce precision as this makes it easier later on find identical nodes and remove them*)	
	zPts = SetPrecision[ zPts, OptionValue@WorkingPrecision -2];
	curErr = ConstantArray[Infinity,Length[z]];
	tint = Total[curInt];
	(* dump intermediate results *)
	Sow[{1/(2 Pi I) tint,Total@curPts - dupPts}];
	(* set status of all edges to active, as we can't assume the integral has already converged *)
	active = ConstantArray[True,Length[z]];
	activePos = Flatten@Position[active,True];
	(* increate number of rule points for all active edges until the integral converges *)
	i = 0;
	While[ activePos =!= {} && i < OptionValue@MaxIterations ,
		i++;
		(* if nested is specified rp is increased in a way
		   that allows previous evaluations of f to be reused*)
		If[OptionValue[iterationStepSize] == "nested",
			rp = 2 rp - 1;
			,	
			rp = rp + OptionValue[iterationStepSize];
		];
		(* store old values *)
		prevInt = curInt;
		prevPts = curPts;
		prevErr = curErr;
		(* integrate active edges with increased number of rule points *)
		curInt[[activePos]] = linearPathNIntegrate[fint,z[[activePos]],rulePoints->rp,FilterRules[fullOpts, Options[linearPathNIntegrate]]]; 
		curInt = SetPrecision[curInt,OptionValue@WorkingPrecision];
		curErr[[activePos]] = MapThread[relErr,{prevInt[[activePos]],curInt[[activePos]]}];	
		(* create sum over all nodes used so far or just the numer of nodes in the current iteration step *)
		If[ OptionValue@cumulativeNodeCount,
			zPts[[activePos]] = Union[
									#,
									SetPrecision[
										First@NIntegrate`ClenshawCurtisRuleData[rp,OptionValue@WorkingPrecision],
										OptionValue[WorkingPrecision] -2
									]
								] & /@ zPts[[activePos]];
			curPts[[activePos]] = Length /@ zPts[[activePos]];
			,
			curPts[[activePos]] = 2 rp - 1;
		];	
		tint = SetPrecision[Total[curInt],OptionValue@WorkingPrecision];
		(* determine on which edges the integral has not yet converged *)
		active = (curErr + Log10@Abs[curInt/tint]) > -OptionValue[WorkingPrecision] //Thread;
		(* or are unlikely to converge further *)
		(* setting the precision of curErr is necessary as > might yield undesired results if the precision is too low *)
		curErr = SetPrecision[curErr,OptionValue@WorkingPrecision];
		If[ OptionValue@convergenceTest,
			converging = Thread@ !Thread[ Thread[curErr < -OptionValue[PrecisionGoal]/2] && Thread[curErr+0.05 > prevErr] ];
			active = Thread[active && converging];
		];
		activePos = Flatten@Position[active,True];
		(* dump intermediate results *)
		Sow[{1/(2 Pi I) tint, Total@curPts - dupPts}];
		If[ Position[active,Except[True|False],{1},Heads->False] =!= {},
			(* NOTE: Except[True|False] does not work for Pick *)
			Sow[Pick[curInt/tint,active,_ > -MachinePrecision]];
			Sow[Pick[Transpose@{prevInt,curInt},active,_ > -MachinePrecision]];
		];
	];	
	Return[1/(2 Pi I) Total@curInt];
];
Options[contourCauchyIntegral] := Join[
									{simplifyContour->True,MaxIterations->50,iterationStepSize->1,cumulativeNodeCount->False,convergenceTest->True},
									{rulePoints->2,bufferPrecision->2},
									Options[linearPathNIntegrate],
									Options[relevantContourParts]
								];			

integralConvergenceData[g_Graph,p_,f_,n_,opts:OptionsPattern[]] := Module[{ref,fullOpts,int,convData,err},
	fullOpts=Join[{opts},Options[contourCauchyIntegral]];
	(* calculate reference solution with increased precision *) 
	ref = pathCauchyIntegral[g, p, f, n, WorkingPrecision -> OptionValue[WorkingPrecision] + MachinePrecision,
										 PrecisionGoal -> OptionValue[WorkingPrecision],
										 FilterRules[fullOpts,Options[pathCauchyIntegral]]];
	(* reduce precision of ref, as otherwise relErr can return Indeterminate *)
	ref = SetPrecision[ref,OptionValue@WorkingPrecision]; 
	(* calculate convergence data *) 
	If[OptionValue[fixPrecision],	
		Block[{$MaxExtraPrecision=0,$MaxPrecision= OptionValue[WorkingPrecision]},
			{int,{convData}} = Reap[contourCauchyIntegral[g, p, f, n,FilterRules[fullOpts,Options[contourCauchyIntegral]]]];
		 ];
	 ,
		{int,{convData}} = Reap[contourCauchyIntegral[g, p, f, n,FilterRules[fullOpts,Options[contourCauchyIntegral]]]];
	];
	err = relErr[#,ref] &/@ convData[[All,1]];
	Return[{convData[[All,2]],err}];
];
Options[integralConvergenceData] = Join[
								{fixPrecision->True},
								Options[contourCauchyIntegral],
								Options[pathCauchyIntegral]
								];

(* remove parts of a graph crossing or on a line (useful for removing branch cuts) *)
removeIntersectingParts[g_,Line[{a_,b_}]] := Module[{cv,alpha,dv,gout,deIndex,de,testIn01,A,R},
	cv = complexCoordinates[g];	
	testIn01 = Function[{u},Re[u] > 0 && Re[u] < 1 && Abs@Im[u] < 10^-14,Listable] ;
	(* remove vertexes first *)
	alpha = (cv - a)/(b - a);
	dv = Select[ g//VertexList, testIn01[alpha[[#]]] &];
	gout = VertexDelete[g,dv];
	(* remove edges afterwards *)
	A = { Re[ {b-a, cv[[#1]] - cv[[#2]]} ],
		  Im[ {b-a, cv[[#1]] - cv[[#2]]} ]} &@@@ List@@@EdgeList[gout];
	R = { Re[cv[[#1]] - a], Im[ cv[[#1]] - a] }  &@@@ List@@@EdgeList[gout];
	(* alpha contains the parameters to calculate the intersecting point (which are Infinity, if the lines are parallel) *)
	alpha = If[ Abs@Det[A[[#]]] > 10^-8 ,
				LinearSolve[A[[#]],R[[#]]],
				{Infinity,Infinity}
			] & /@ Range@EdgeCount[gout];
	deIndex = Select[Range@EdgeCount[gout],And@@testIn01[alpha[[#]]] & ];
	de = EdgeList[gout][[deIndex]];
	gout = EdgeDelete[gout,de];
	(* finally convert the graph back to an indexed graph *)
	gout = IndexGraph[gout];
	Return[gout];
]
removeIntersectingParts[g_,l_List] := Fold[removeIntersectingParts,g,l];

shortestPathForCauchyInt[f_,n_,d_,nodes_,opts:OptionsPattern[]] := Module[{g,gf,v0,circleData,fullOpts,xEdges},
	(* build array will all options *)
	fullOpts = Join[{opts},Options[shortestPathForCauchyInt]];
	(* create a grid over the square
	   {{-d,d},{-d,d}}
	   and use the absolute value of the function f over this grid 
	   as weight for the graph
	   *)
	If[ OptionValue[xGrid],
		g = xGridGraph[{nodes,nodes}];
		,
		g = GridGraph[{nodes,nodes}];
	];
	rescale[g,{{-d,d},{-d,d}}];
	(* if a vertex is to close to 0, we drop it, as evaluating gf at 0 causes problems *)
	v0 = closestVertice[g,0];
	If[ Abs@complexCoordinates[g,v0] < d/nodes/10,
		g = IndexGraph@VertexDelete[g,v0];
	];
	(* remove vertex on a branchcut and edges across a branch cut *)
	If[ OptionValue[branchCut] =!= Null,
	    g = removeIntersectingParts[g,OptionValue[branchCut]];	
	];
	gf = Function[{z},f[z]/z^(n+1) //Abs];
	addVertexEdgeWeight[g,gf,FilterRules[fullOpts,Options[addVertexEdgeWeight]]];	
	PropertyValue[g,"VertexWeightFunction"] = Function[gf[#]//Evaluate];
	
	circleData = findShortestCircle[g,0,FilterRules[fullOpts,Options[findShortestCircle]]];
	Return[Prepend[circleData,g]];
];
Options[shortestPathForCauchyInt] = Join[{WorkingPrecision->MachinePrecision,
										  maxCheckedVertexes->1,Method->"TrapezoidalRule",rulePoints->1,
										  branchCut->Null, xGrid->True },
										  Options[findShortestCircle],
										  Options[addVertexEdgeWeight] ];

shortestPathForCauchyIntIterate[f_,n_,nodes_,opts:OptionsPattern[]] := Module[{fullOpts,spfciOpts,gCur,gPrev,circleCur,circlePrev,wCur,wPrev,d,i},
	(* build array will all options *)
	fullOpts = Join[{opts},Options@shortestPathForCauchyIntIterate];
	spfciOpts = FilterRules[fullOpts,Options@shortestPathForCauchyInt];
	wPrev = Infinity;
	wCur  = 0;
	d = OptionValue["InitialGridRadius"];
	i = 1;
	(* increase region covered by the graph until the weight does not decrease anymore *)
	{gCur,circleCur,wCur} = shortestPathForCauchyInt[f,n,d,nodes,spfciOpts];
	(* TODO: this is not really perfectly stable .. as the grid gets more coarse, it will also change the weight... *)
	While[ wCur < wPrev && d < OptionValue@"MaxGridRadius",
		d = 2 d;
		i = i + 1;
		{gPrev,circlePrev,wPrev} = {gCur,circleCur,wCur};
		{gCur,circleCur,wCur} = shortestPathForCauchyInt[f,n,d,nodes,spfciOpts];
	];	
	(* return the better circle of the last two that have been calculated *)
	If[ wPrev < Infinity && wCur > wPrev,
		Return[{gPrev,circlePrev,wPrev}];
		,
		Return[{gCur,circleCur,wCur}];
	]
]
Options[shortestPathForCauchyIntIterate] = Join[{"MaxGridRadius" -> 1024,"InitialGridRadius"->1}, Options[shortestPathForCauchyInt]];

CauchyIntegralSEW[f_,n_,z_,opts:OptionsPattern[]] := Module[{fs,g,sew,weight,fullOpts,bcs},
	fullOpts = Join[{opts},Options[CauchyIntegralD]];
	(* shift the input function by z as the the main part of the algorithm has been implemented for z=0 *)
	fs = f[#+z] &;
	(* correspondingly we shift branch-cuts by -z *)
	bcs = OptionValue["Cuts"] /. x_?NumericQ :> x - z; 
	(* calculate SEW *)
	{g,sew,weight} = shortestPathForCauchyIntIterate[fs,n,OptionValue@"GridSize",branchCut->bcs,FilterRules[fullOpts,Options@shortestPathForCauchyIntIterate]];
	Return[{g,sew}];
];
Options[CauchyIntegralSEW] = Join[ {"GridSize"->51,"Cuts"->Null},Options[shortestPathForCauchyIntIterate]];

CauchyIntegral[g_,sew_,f_,n_,z_,opts:OptionsPattern[]] := Module[{dfz,fs},
	(* shift the input function by z as the the main part of the algorithm has been implemented for z=0 *)
	fs = f[#+z] &;
	(* evaluate cauchy integral *)
	dfz = n! contourCauchyIntegral[g,sew,fs,n,useParallel->False,FilterRules[{opts},Options@contourCauchyIntegral]];
	Return[dfz];
]; 
Options[CauchyIntegral] = Join[{WorkingPrecision->MachinePrecision,PrecisionGoal->MachinePrecision}];

CauchyIntegralD[f_,n_,z_,opts:OptionsPattern[]] := Module[{g,sew,fullOpts,dfz},
	fullOpts = Join[{opts},Options[CauchyIntegralD]];
	(* calculate SEW *)
	{g,sew} = CauchyIntegralSEW[f,n,z,FilterRules[fullOpts,Options@CauchyIntegralSEW]];
	(* evaluate cauchy integral *)
	dfz = CauchyIntegral[g,sew,f,n,z];
	Return[dfz];
];
Options[CauchyIntegralD] = Options[CauchyIntegralSEW];

SEWContourPlot[g_,sew_] := Show[
	vertexWeightLogContourPlot[g,sew],
	pathPlot[g,sew]
];
	

(* remove unimportant parts of a circle *)
relevantContourParts[g_Graph,c_,opts:OptionsPattern[]] := Module[{we,wc,ec,parts,i,part,mw,min,ein,mode},
		we = WeightedAdjacencyMatrix[g];
		(* create vector with edges and their weight *)
		ec = Partition[c,2,1]; 
		wc = Part[we,##] &@@@ ec;
		mw = Max[wc];
		(* calculate minimum weight of an edge to be considered relevant *)
		min = mw / 10^(OptionValue[PrecisionGoal] + OptionValue[bufferPrecision]);
		ein = Thread[wc > min]; 
		(* mode: 0 -> currently in a relevant part, 1 -> currently outside a relevant part *)
		mode = 1; 
		parts = {};
		part = {};
		For[i=1,i<=Length[ein],i=i+1,
			If[ ein[[i]],
				(* weight is above threshold, so we add it to the current part *)
				part = Append[part,ec[[i]]];
				mode = 0;
				,
				If[ mode == 0,
					(* weight of current edge is below threshold, but last edge was added to part*)
					If[ Or @@ ein[[ Mod[i + Range@OptionValue[lookAhead],Length[ein],1] ]],
						(* one of the next "lookAhead" edges is above the threshold so we will also add this edge *)
						part = Append[part,ec[[i]]];
						,
						(* start a new part as the last one just ended *)
						parts = Append[parts, Join@@part //. {s___,a_,a_,r___} :> {s,a,r}];
						part = {};
						mode = 1;
					]
				];
			];
		];
		(* append last part if it has been done already *)
		If[ mode == 0,
			parts = Append[parts,Join@@part //. {s___,a_,a_,r___} :> {s,a,r}];
		];
		Return[parts];
];
Options[relevantContourParts] = {PrecisionGoal->MachinePrecision,bufferPrecision->8,lookAhead->1};

(* refine the circle c in the graph g *)
refineShortestCircle[g_Graph,c_,opts:OptionsPattern[]] := Module[{bg,cn,fullOpts},
	(* build array with all options *)
	fullOpts = Join[{opts},Options[refineShortestCircle]];
	(* create a band around the circle *)
	bg = bandGridGraph[g, c, FilterRules[{fullOpts},Options[bandGridGraph]]];
	(* remove branchCuts *)
	If[ OptionValue[branchCut] =!= Null,
		Print["branch"];
	    bg = removeIntersectingParts[bg,OptionValue[branchCut]];	
	];
	(* find the shortest circle in this band *)
	cn = findShortestCircle[bg,0,FilterRules[{fullOpts},Options[findShortestCircle]] ];
	Return[Prepend[cn,bg]];
]; 
Options[refineShortestCircle] = Join[{maxCheckedVertexes->1,branchCut->Null}, Options[findShortestCircle],Options[bandGridGraph]];

bandGridGraph[g_Graph,c_,opts:OptionsPattern[]] := Module[{n,k,dx,dy,gtemp,gh,gv,ev,vc,v1,v2,b,i,vertexes,edges,coordinates,sortedVertexes,vertexGrp,vertexRename,gb,wf,fullOpts},
	fullOpts = Join[{opts},Options[bandGridGraph]];
	(* create base graphs, which will later be mapped onto
	   2 rectangles in the original grid
	   hg => horizontal, vg => vertical *)
	n = OptionValue[subDivisions];
	k = OptionValue[maxDistanceFromCircle];
	gh = GridGraph[{k 2n+1,n+1}];
	gv = GridGraph[{n+1,k 2n+1}];
	vc = gh //VertexCount;
	(* determine deltas in the GridGraph g in x and y direction *)
	{dx,dy} = gridDeltas[g];
	{vertexes,edges,coordinates} = {{},{},{}};
	For[i = 1, i < Length[c], i++,
		v1 = c[[i]];
		v2 = c[[i+1]];
		ev = edgeVector[g,UndirectedEdge[v1,v2]];
		b = PropertyValue[{g,v2},VertexCoordinates];
		If[ Abs@ev[[1]] > Abs@ev[[2]],
			gtemp = IndexGraph[gh,(i-1)vc + 1];
			rescale[gtemp,{b + {0,k dy},b - {0,k dy} + ev}//Transpose];
		];	
		If[ Abs@ev[[1]] < Abs@ev[[2]],
			gtemp = IndexGraph[gv,(i-1)vc + 1];
			rescale[gtemp,{b + {k dx,0},b - {k dx,0} + ev}//Transpose];
		];	
		If[ Abs@ev[[1]] == Abs@ev[[2]],
			Print["error:"];
			Print[ev];
		];
		vertexes = Join[vertexes,gtemp //VertexList];
		edges = Join[edges,gtemp //EdgeList];
		coordinates = Join[coordinates,PropertyValue[gtemp,VertexCoordinates]];
	];
	(* determine groups of vertexes which are located at the same location*)
	(* sorting the vertexes by their coordinates and splitting the sorted array into groups is faster and scales better than using gather *)
	sortedVertexes = Sort[vertexes, 
			With[{c1=coordinates[[#1]],c2=coordinates[[#2]]},
				 ( (Abs[ c1[[1]] - c2[[1]] ] < Abs[ dx / n ] / 2  ) && c1[[2]] < c2[[2]] ) 
				 ||
				 ( (Abs[ c1[[1]] - c2[[1]] ] >= Abs[ dx / n ] / 2  ) && c1[[1]] < c2[[1]] )
			]&
	];
	vertexGrp = Split[sortedVertexes, coordinates[[#1]] == coordinates[[#2]] || relErr[coordinates[[#1]],coordinates[[#2]]] < -13 &];
	(* reducing the precision will cause == to also yield true when two vertexes are located very close to each other
	   this is a lot fast than checking if two points are very close to each other inside of gather *)
	(*
	lowpreCoordinates = SetPrecision[coordinates,MachinePrecision/2];
	vertexGrp = Gather[vertexes, lowpreCoordinates[[#1]] == lowpreCoordinates[[#2]]  &];
	*)
	(*
	vertexGrp = Gather[vertexes, coordinates[[#1]] == coordinates[[#2]] || relErr[coordinates[[#1]], coordinates[[#2]]] < -14 &];
	*)
	(* the vertexes in each group are merged in to one vertex, which is given the name of the first vertex in the group *)
	vertexes = vertexGrp[[All,1]];
	vertexGrp = Select[vertexGrp,Length[#] > 1 &]; 
	vertexRename = Thread /@ Thread @ Rule[vertexGrp[[All,2;;-1]], vertexGrp[[All,1]] ];
	vertexRename = Flatten[vertexRename];
	(* remove edges that are actually the same *)
	(* Sort vertexes in edges as this makes it much faster to remove duplicates afterwards instead of
	   using DeleteDuplicates[ ... , sameEdgeQ] which takes forever *)
	edges = edges /. vertexRename;
	edges = Sort /@ edges;
	edges = DeleteDuplicates[edges];
	coordinates = coordinates[[vertexes]];
	(* correct the vertexnames to make the final graph an IndexGraph *)
	vertexRename = Thread @ Rule[ vertexes, Range[ vertexes//Length ] ];
	edges = edges /. vertexRename;
	vertexes = Range[ vertexes//Length ];
	gb = Graph[vertexes,edges,VertexCoordinates->coordinates];
	(* add Weights *)
	wf = PropertyValue[g,"VertexWeightFunction"];
	If[ wf =!= $Failed,
		(*addEdgeWeightByVertexWf[gb,wf];*)
		addVertexEdgeWeight[gb,wf,FilterRules[fullOpts,Options[addVertexEdgeWeight]]];	
		PropertyValue[gb,"VertexWeightFunction"] = wf;
	];
	Return[ gb ];
];
Options[bandGridGraph] = Join[{WorkingPrecision->MachinePrecision, subDivisions -> 2, maxDistanceFromCircle -> 1},
							   Options[addVertexEdgeWeight]
							];

gridDeltas[g_Graph] := Module[{v0,e0,deltas},
	v0 = g//VertexList//First;
	e0 = incidentEdges[g,v0];
	(* vectors in opposite directions are removed in case there are any *)
	deltas = Total @ DeleteDuplicates[
		edgeVector[g,e0,v0],
		-#1 == #2 || relErr[#1,-#2] < -8 &
	];
	Return[ Abs/@ deltas];
]

End[]



==> Software/CauchyIntegral/Graph.m <==
(* Mathematica package *)
(*
Copyright (c) 2012,Georg Wechslberger
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.
Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.
Neither the name of the Technial University of Munich nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.
THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*)


(* Error Messages *)
edgeVector::wrongEdge="Can't use Vertex `1` as starting point of vector as Edge `2` does not contain it"

Begin["`Private`"]
(* creates {vl, vr} for all edges in e *)
extractEdges[g_Graph] := 
	Map[
		PropertyValue[{g,#},VertexCoordinates] &
		, 
		List @@@ EdgeList[g]    (* List @@@ changes Head from UndirectedEdge to List *)
		,
		{2}
	];

vertexMap[g_Graph,f_] := f[#] & /@ VertexList[g];

edgeMap[g_Graph,f_] := f[#] & /@ EdgeList[g];

(* 
threaded MinMax calculates the Min and Max of all innermost Lists
Level -2 of m has to be something like {a,b,c} *)
threadedMinMax[m_] := Apply[{Min[##], Max[##]} &, m, {-2}];

rescale[g_,nr_] := With[{mm=threadedMinMax@Transpose@PropertyValue[g,VertexCoordinates]},
	vertexMap[g, 
		(
		PropertyValue[{g,#},VertexCoordinates] = 
			MapThread[
				Rescale,
				{PropertyValue[{g,#},VertexCoordinates], mm, nr}
			]; 
		) &	  	
	] // First 
];
SetAttributes[rescale,HoldFirst];

(* add VertexWeight given by the function f to the Graph g, so that VertexWeight[v] = f[v] for all vetrices v*)
(* this defintion of addVertexWeuight will NOT work in Mathematica 8.0.0 due to a bug in the Graph API
   ... oh and this usage of the PropertyValue function is also undocumented *) 
addVertexWeight[g_, f_,pre_:MachinePrecision] := PropertyValue[g,VertexWeight] = vertexMap[g, f @ complexCoordinates[g,#,pre] & ];
SetAttributes[addVertexWeight,HoldFirst];
  
(* this defintion of addEdgeweight will NOT work in Mathematica 8.0.0 due to a bug in the Graph API
   ... oh and this usage of the PropertyValue function is also undocumented *) 
addEdgeWeight[g_, f_] := PropertyValue[g,EdgeWeight] = edgeMap[g, f[g,#] & ];

addEdgeWeight[g_, we_List] := PropertyValue[g,EdgeWeight] = we;
 
(* HoldFirst is necessary as PropertyValue needs the 
    actual Symbol of the Graph *)
SetAttributes[addEdgeWeight,HoldFirst];
  
addEdgeWeightByVertexWf[g_,f_,pre_:MachinePrecision] := Block[{},
  addEdgeWeight[g,Mean @ Thread @ f @ complexCoordinates[##,pre]&];
  addVertexWeight[g,f,pre];
];
SetAttributes[addEdgeWeightByVertexWf,HoldFirst];

addVertexEdgeWeightTrapezoidal[g_,f_,opts:OptionsPattern[]] := Module[{cv,e,wv,we},
	cv = SetPrecision[complexCoordinates[g],OptionValue[WorkingPrecision]];
	e = List @@@ EdgeList[g];
	(* evaluate vertexWeight *)
	wv = f /@ cv;
	(* calculate corresponding EdgeWeight given by TrapezoidalRule *)
	we = Abs@Differences[ cv[[#]] ] * Mean[wv[[#]]] &/@e;
	(* set weights *)
	PropertyValue[g,VertexWeight] = wv;
	PropertyValue[g,EdgeWeight] = we[[All,1]];
];
SetAttributes[addVertexEdgeWeightTrapezoidal,HoldFirst];
Options[addVertexEdgeWeightTrapezoidal] = {WorkingPrecision->MachinePrecision};

addVertexEdgeWeight[g_,f_,opts:OptionsPattern[]] := Module[{fullOpts},
  fullOpts=Join[{opts},Options[addVertexWeight]];
  If[OptionValue[Method] == "TrapezoidalRule" && OptionValue[rulePoints] == 1,
  	  (* special faster version for this case *)
  	  addVertexEdgeWeightTrapezoidal[g,f,FilterRules[fullOpts,Options[addVertexEdgeWeightTrapezoidal]]];
  	,
	  addEdgeWeight[g, edgeNIntegrate[g,f,g//EdgeList,FilterRules[fullOpts,Options[edgeNIntegrate]]]];
	  addVertexWeight[g,f,WorkingPrecision//OptionValue];
  ]
]
SetAttributes[addVertexEdgeWeight,HoldFirst];
Options[addVertexEdgeWeight] := Join[{postProcessFunction->Abs},Options[edgeNIntegrate]];

(* get the coordinates of the vertices in the edge e in the complex plane *)
complexCoordinates[g_Graph,(e_UndirectedEdge|e_DirectedEdge)] :=
	Complex @@ PropertyValue[{g,#},VertexCoordinates] &/@ ( List @@ e )
(* get the coordinates of the vertice v in the complex plane *) 
complexCoordinates[g_Graph,v_] :=
	Complex @@ PropertyValue[{g,v},VertexCoordinates] 
complexCoordinates[g_Graph,v_List] :=
	Complex @@@ listPropertyValue[g,VertexCoordinates,v] 
complexCoordinates[g_Graph] :=
	Complex @@@ PropertyValue[g,VertexCoordinates];

(* get the coordinates of a vertex / edge with a given precision *)
complexCoordinates[g_Graph,voe_,pre_] :=
	SetPrecision[
		complexCoordinates[g,voe]
		,
		pre
	];

(* return all neighbours of v in g *)
neighbours[g_Graph,v_] := incidentEdges[g,v] /. _[n_|v,v|n_] :> n; 

(* returns a list of all edges incident to v *)
incidentEdges[g_Graph,v_] := EdgeList[g, _[v,_] | _[_,v] ];

edgePattern = _DirectedEdge | _UndirectedEdge;

(* vector coressponding to the edge e *)
edgeVector[g_Graph,e:edgePattern] := Flatten[
	vertexPropertyValue[g,VertexCoordinates,e] //Differences
	,
	2
]
	 
(* vector corresponding to the edge e starting at v *)
edgeVector[g_Graph,e:edgePattern,v_] := If[e[[1]] == v,
	edgeVector[g,e]
	,
	If[e[[2]] == v,
		edgeVector[g,e//Reverse]
		,
		Message[edgeVector::wrongEdge,v,e];
	]
];
	
SetAttributes[edgeVector,Listable];

(* get the PropertyValue of the property p for a list of Graph parts *)
listPropertyValue[g_Graph,p_,v_List] := PropertyValue[{g,#},p] & /@ v 

(* get the PropertyValue of the property p at the endpoints of an edge *)
vertexPropertyValue[g_Graph,p_,e:_UndirectedEdge|_DirectedEdge] := listPropertyValue[g,p,List@@e] 

(* converts a path given by a list of Vertices to a List of undirected edges *)
pathToEdges[p_] := UndirectedEdge[Most[p], Rest[p]] //Thread;
pathToDirectedEdges[p_] := DirectedEdge[Most[p], Rest[p]] //Thread;

pathEdgeWeight[g_Graph, p_] := pathEdgeWeight[g,pathToEdges[p]];

pathEdgeWeight[g_Graph, e:{(_UndirectedEdge|_DirectedEdge)..}] :=
  PropertyValue[{g,#},EdgeWeight] &/@ e //Total

(* copy all properties belonging to part from the Graph source to the Graph target *)
copyGraphProperties[target_,source_,part_] :=
	(PropertyValue[{target,part},#] = PropertyValue[{source,part},#]) &/@ PropertyList[{source,part}];

(* copy all properties belonging to edgees or vertexes from the Graph source to the Graph target *)
copyGraphProperties[target_,source_] := Block[{},
	vertexMap[target,copyGraphProperties[target,source,#]&]; 
	edgeMap[target,copyGraphProperties[target,source,#]&];
];  

SetAttributes[copyGraphProperties,HoldFirst];

(* create a subgraph of g containing only the edges e 
   in contrast to Subgraph fullSubgraph also copies all Properties of edges and vertices in the subgraph *)
fullSubgraph[g_Graph,e:{(_UndirectedEdge|_DirectedEdge)..}] := Module[{gsub,esub},
	(* remove duplicate edges if there are any as Graph does not like duplicate edges in its inputs *)
	esub = DeleteDuplicates[e,edgeSameQ];	
	(* DO NOT USE Subgraph here! 
		Subgraph[g,e] can contain more edges than e ... *)
	gsub = Graph[esub];
	copyGraphProperties[gsub,g];
	Return[gsub];
]

(* create a Subgraph of g that contains only the path defined by the vertex list v *)
fullSubPathgraph[g_Graph,v_] := fullSubgraph[g,pathToEdges[v]]

xGridGraph[{n_,m_}] := Module[{g,xEdges},
	(* basic grid graph *)
	g = GridGraph[{n,m}];
	
	(* add X - edges in every rectangle in g *)
	(* / part *)
	xEdges = Drop[
		UndirectedEdge@@@Transpose@{Range[1,n*(m-1)-1],Range[n+2,n*m]}
		,
		{n,-1,n}
	];
	g = EdgeAdd[g,xEdges];
	(* \ part *)
	xEdges = Drop[
		UndirectedEdge@@@Transpose@{Range[2,n*(m-1)],Range[n+1,n*m-1]}
		,
		{n,-1,n}
	];
	g = EdgeAdd[g,xEdges];
		
	Return[g];
]

(* returns the vertice that is closest to x in the Graph g *)
closestVertice[g_Graph,x_] :=
	SortBy[
		vertexMap[g,{#,(complexCoordinates[g,#] - x) //Abs} &]
		,
		#[[2]] &
	] //First//First;

(* comparison of two edges
	in contrast to the Mathematica default we consider
	UndirectedEdge[a,b] == UndirectedEdge[b,a] 
	to be true and not false *)
edgeSameQ[e_DirectedEdge,f_DirectedEdge] := SameQ[e,f];
edgeSameQ[e_UndirectedEdge,f_UndirectedEdge] := SameQ[e,f] || SameQ[e,f//Reverse];

rescaleWeightsToDouble[g_Graph,opts:OptionsPattern[]] := Module[{vw,vwr,ew,ewr,gr,posv,pose,range},
	(* rescale VertexWeight and EdgeWeight so that its values can be represented with MachinePrecision numbers *)
	vw = PropertyValue[g,VertexWeight];
	ew = PropertyValue[g,EdgeWeight];
	(* only rescale non zero elements *)
	posv = selectPosition[vw,Positive];
	pose = selectPosition[ew,Positive];
	(* we rescale Log[*Weight] instead of *Weight as Rescale seems to have Problems with non MachinePrecision numbers *)
	vw[[posv]]  = vw[[posv]]  // Log;
	ew[[pose]]  = ew[[pose]]  // Log;
	(* determine range of weights *)
	range = {Min[#],Max[#]} &@ Join[ew[[pose]],vw[[posv]]];
	
	vwr = vw;
	ewr = ew;
	
	vwr[[posv]] = Rescale[vw[[posv]],range,OptionValue[rescaledRange]];
	vwr[[posv]] = vwr[[posv]] // Exp;
	
	ewr[[pose]] = Rescale[ew[[pose]],range,OptionValue[rescaledRange]];
	ewr[[pose]] = ewr[[pose]] // Exp;
	
	gr  = g;
	(* update Weights*)
	PropertyValue[gr,VertexWeight] = vwr;
	(* this function has been jused before we introduced the possibility to change the weight calculation
	ewr = edgeMap[gr, Mean @ vwr[[ List @@ # ]] &];
	*)
	PropertyValue[gr,EdgeWeight] = ewr;
	
	Return[gr];
]
Options[rescaleWeightsToDouble] = {rescaledRange->{-50,50}};

(* TODO: thrid value in result is ... well... random ... should be fixed if needed *)
MidpointRuleData[n_, pre_] := SetPrecision[{{1/2},{1},{Infinity}},pre];

linearPathNIntegrate[f_,zi_,opts:OptionsPattern[]] := Module[{x,w,werr,name,qf,post,z,zr,res,preFix,myMap},
	(* as there is no MidPointRule, we use the locally defined version *)
	If[OptionValue[Method] != "MidpointRule",
		name = "NIntegrate`" <> OptionValue[Method] <> "Data";
		,
		name = Context[linearPathNIntegrate] <> OptionValue[Method] <> "Data";
	];
	(* check if this name is actually an available quadrature forumula *)
	If[ ! NameQ[name],
		Abort[];	
	];
	myMap = If[useParallel//OptionValue,
		ParallelMap,
		Map
	];
	qf = ToExpression[name];
	{x,w,werr} = qf[ rulePoints//OptionValue, WorkingPrecision//OptionValue ];
	post = OptionValue[postProcessFunction];
	(* rescale x to linear path parts*)
	(* TODO remove this workaround if Wolfram fixes this bug *)
	(* Rescale sometimes throws errors if z is complex an has MachinePrecision *)
	preFix = OptionValue[WorkingPrecision] /. Optional[n_,1] MachinePrecision :> n $MachinePrecision;
	z = SetPrecision[zi,preFix];
	(* cache f evaluations  -- not sure if that's really worth it*)
	(* g[zz_] := g[zz] = f[zz]; *)
	(* midpoint rule needs a special treatment as it does not contain the endpoints *)
	If[OptionValue[Method] != "MidpointRule",
		zr = Rescale[x,{0,1},#] & /@ z;
		res = myMap[ w . post[ (#[[-1]] - #[[1]]) f /@ # ] &, zr ];
		,
		zr = {#[[1]],Rescale[x//First,{0,1},#],#[[2]]} & /@ z;
		res = myMap[ w[[1]] post[ (#[[-1]] - #[[1]]) f[ #[[2]] ] ] &, zr ];
	];
	Return[res];
];
Options[linearPathNIntegrate] = {Method->"ClenshawCurtisRule",
								 rulePoints->4,
								 WorkingPrecision->MachinePrecision,
								 postProcessFunction->Identity,
								 useParallel->True};

(* integrate f along each edge in the List e *)
edgeNIntegrate[g_Graph,f_,e:{edgePattern..},opts:OptionsPattern[]] :=
	edgeNIntegrate[g,f,List@@@e,opts];
	
edgeNIntegrate[g_Graph,f_,e_,opts:OptionsPattern[]] := Module[{z,ze},
	(* convert vertex numbers in e to coordinates *)
	z = complexCoordinates[g];
	ze = Map[z[[#]] &,e,{2}];
	ze = SetPrecision[ze,WorkingPrecision//OptionValue]; 
	Return[ linearPathNIntegrate[f,ze,FilterRules[{opts},Options[linearPathNIntegrate]]] ];
]
(* copy options from linearPathNIntegrate *)
Options[edgeNIntegrate] = Options[linearPathNIntegrate];

(* plot functions used by SEWContourPlot *)
pathPlot[g_Graph,v_?VectorQ] := Graphics[{Thickness[0.01],Blue,Line@listPropertyValue[g,VertexCoordinates,v]}];

trafficLight[range_] := 
  Module[{}, 
   Return[ColorDataFunction["trafficLight", "Gradients", range, 
      Function[Blend[List[Darker[Green], Yellow, Darker[Red]],
        Clip[
         Rescale[Slot[1], range],
         {0, 1}
         ]
        ]
       ]]];];

extractVertexProperty[g_Graph,p_,opts:OptionsPattern[]] := Module[{res,f},
	f = OptionValue[postProcess];
	res = ConstantArray[0,{g//VertexCount,3}];
	res[[All,{1,2}]] = PropertyValue[g,VertexCoordinates]; 
	res[[All,3]] = PropertyValue[g,p] //f;
	Return[res];
]
extractVertexProperty[g_Graph,p_,v_,opts:OptionsPattern[]] := With[{f = OptionValue[postProcess]},
		Append[ PropertyValue[{g,#},VertexCoordinates],
				PropertyValue[{g,#},p] //f
		]& /@ v
]
Options[extractVertexProperty] = {postProcess->Identity};

vertexPropertyContourPlot[g_Graph,p_,opts:OptionsPattern[]] :=
	ListContourPlot[
		extractVertexProperty[g,p,FilterRules[{opts},Options[extractVertexProperty]]]
		,
		FilterRules[{opts},Options[ListContourPlot]
	]
];
Options[vertexPropertyContourPlot] = Join[Options[extractVertexProperty],Options[ListContourPlot]];

vertexWeightContourPlot[g_Graph,opts:OptionsPattern[]] := 
	vertexPropertyContourPlot[g,VertexWeight, opts]
Options[vertexPropertyContourPlot] = Options[vertexPropertyContourPlot];

vertexWeightLogContourPlot[g_Graph,opts:OptionsPattern[]] := With[{cf = trafficLight[{-16,16}][#] &},
	vertexPropertyContourPlot[g,VertexWeight,postProcess->Log10,
											 ColorFunction->(cf[#] &),
											 ColorFunctionScaling -> False,
											 Contours -> {-16, -12, -8, -4, 0, 4, 8, 12, 16},
											 opts
	]
];
vertexWeightLogContourPlot[g_Graph,p_,opts:OptionsPattern[]] := With[{cf = trafficLight[{-16,16}][#] &,wm=Max@Log10@listPropertyValue[g,VertexWeight,p]},
	vertexPropertyContourPlot[g,VertexWeight,postProcess->Log10,
											 ColorFunction->(cf[#-wm] &),
											 ColorFunctionScaling -> False,
											 Contours -> wm+{-16, -12, -8, -4, 0, 4, 8, 12, 16},
											 PlotRange->All,
											 Axes->False,
											 Frame->False,
											 opts
	]
];
Options[vertexWeightLogContourPlot] = Options[vertexPropertyContourPlot];

End[]

==> Software/CauchyIntegral/Kernel/init.m <==
(* Mathematica Init File *)
(*
Copyright (c) 2012,Georg Wechslberger
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.
Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.
Neither the name of the Technial University of Munich nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.
THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*)
BeginPackage["CauchyIntegral`"]
Get[ "CauchyIntegral`Graph`" ]
Get[ "CauchyIntegral`CauchyIntegral`" ]
EndPackage[]


==> Software/Readme.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    125153,       2329]
NotebookOptionsPosition[    123110,       2255]
NotebookOutlinePosition[    123488,       2272]
CellTagsIndexPosition[    123445,       2269]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup", "Section",
 CellChangeTimes->{{3.552666762058907*^9, 3.552666766401276*^9}}],

Cell["\<\
Requirements:
At least Mathematica 8.0.4 is necessary for this package.\
\>", "Text",
 CellChangeTimes->{{3.5526669829887047`*^9, 3.552667092742402*^9}},
 FontSize->14],

Cell["load the supplied package", "Text",
 CellChangeTimes->{{3.552666861984542*^9, 3.552666875659404*^9}, {
  3.552666979995988*^9, 3.552666982226035*^9}, {3.552667106665453*^9, 
  3.552667109109768*^9}},
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CauchyIntegral`"}]}], "Input",
 CellChangeTimes->{{3.5526667761541357`*^9, 3.552666786293391*^9}, {
  3.5526668810316277`*^9, 3.552666883599292*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Example", "Section",
 CellChangeTimes->{{3.552663143712288*^9, 3.5526631458942747`*^9}, {
  3.552663665759425*^9, 3.5526636668134117`*^9}}],

Cell["\<\
To calculate the derivative of a function using Cauchy\[CloseCurlyQuote]s \
integral formula this package provides the function CauchyIntegralD. \
CauchyIntegralD[f,z,n] tries to numerically calculate the n-th derivative of \
f at z.
For example to calculate the 20-th derivative of the e function at z=0 we \
could use the following command.\
\>", "Text",
 CellChangeTimes->{{3.55266315783265*^9, 3.552663168080168*^9}, {
  3.55266324251407*^9, 3.5526634503399277`*^9}, {3.552663688062587*^9, 
  3.552663724229497*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CauchyIntegralD", "[", 
  RowBox[{"Exp", ",", "20", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.55266315112871*^9, 3.5526631556007233`*^9}, {
  3.5526635021641912`*^9, 3.552663506492346*^9}}],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"5.359979045527002`*^-17", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.552663521438223*^9, 3.55266356076248*^9, 
  3.552663625289001*^9, 3.5526636608216467`*^9, 3.552665607321919*^9, 
  3.5526668164421*^9, 3.552667116944066*^9, 3.552667154756822*^9, 
  3.552668009577136*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Detailed Example", "Section",
 CellChangeTimes->{{3.552650117080455*^9, 3.552650129550005*^9}, {
  3.552661050206812*^9, 3.552661050970758*^9}, {3.552663670276825*^9, 
  3.5526636728368464`*^9}}],

Cell["\<\
This example gives some more details about the steps done by CauchyIntegralD \
to calculate the derivative of a function. At first we define a more \
complicated test function.\
\>", "Text",
 CellChangeTimes->{{3.552661053363266*^9, 3.552661107417465*^9}, {
  3.5526620938415937`*^9, 3.552662162335284*^9}, {3.5526631813905897`*^9, 
  3.5526632362931833`*^9}, {3.5526672200533133`*^9, 3.552667220514922*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", "z"}]}], ")"}], "^", "5"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"11", "/", "2"}], ")"}]}], 
   RowBox[{"BesselJ", "[", 
    RowBox[{"0", ",", "z"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5526501694638767`*^9, 3.552650172726795*^9}}],

Cell[TextData[{
 "Now we can calculate an suitable contour which yields a small condition \
number for the Cauchy integral, e.g. for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{"1", "/", 
     SqrtBox["2"]}]}], TraditionalForm]]],
 " and n = 100. This is done by the function CauchyIntegralSEW. As f has a \
branch-cut we have to specify it with the option \[OpenCurlyDoubleQuote]Cuts\
\[CloseCurlyDoubleQuote] so that the algorithm removes edges crossing this \
line from the graph. In addition we specify an additional cut from the left \
border to the essential singularity. This prevents the SEW from enclosing the \
essential singularity."
}], "Text",
 CellChangeTimes->{{3.552662251693368*^9, 3.552662465237296*^9}, {
  3.552662495628893*^9, 3.552662518443857*^9}, {3.552662583281301*^9, 
  3.552662745086067*^9}},
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g", ",", "sew"}], "}"}], "=", 
   RowBox[{"CauchyIntegralSEW", "[", 
    RowBox[{"f", ",", "n", ",", "z", ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<Cuts\>\"", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "100"}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", 
           RowBox[{"-", "0.125"}]}], "}"}], "]"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.552657655776576*^9, 3.552657679390229*^9}, {
  3.552661143964078*^9, 3.5526611442345743`*^9}, {3.552661365259638*^9, 
  3.552661366627932*^9}, {3.5526674494333153`*^9, 3.552667464214243*^9}}],

Cell[TextData[{
 "To visualize the just calculated contour, we use SEWContourPlot to create a \
contour plot of the weight of the vertices in the graph g. The color encodes \
the weight of the vertices in g; with ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["w", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " being the maximum weight of a vertex in the SEW, yellow corresponds to ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["w", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", red is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", "16"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["w", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and green ist ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "16"}]], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["w", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". The blue line is the SEW."
}], "Text",
 CellChangeTimes->{{3.552662528077045*^9, 3.552662581195133*^9}, {
  3.5526627483096313`*^9, 3.552662999939507*^9}, {3.552663059565424*^9, 
  3.552663061390106*^9}, {3.5526651211144733`*^9, 3.5526651272374907`*^9}, {
  3.55266726745357*^9, 3.552667426565296*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SEWContourPlot", "[", 
  RowBox[{"g", ",", "sew"}], "]"}]], "Input",
 CellChangeTimes->{{3.552659354084402*^9, 3.552659368915852*^9}, 
   3.5526603481469707`*^9, 3.552662474800351*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyFvXV4VMnzPRwgyOJui7u7LoQCFlt0cXcI7g6Lu7O4BxkguA1OpokQzyQT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    "], {{
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxdnXXYFUTWwN++976E3QEKiAiChK1rdwDSCkiD3ZiodEl3KHbvmnSJIAgI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          "]], PolygonBox[CompressedData["
1:eJwtlElsTlEYho/bf4hz/3upIaEkxsQGC1ESYmg3KmYrVqjqoDqh7V8dqJYW
K2OiiFgYIrQooiQSKzvjQoJEDW3SiEQsRGLjefNZvMlzz/Cd73znvd+M4prN
1YFzbidKoBbv3FUG3qFz8Hk0BN9DZ+Em1AI3oyxcjw7ATWg/vCN2LiftXD7a
BR9Ge+Aq1BHbmOYWoVI4N+PcRg7egMbA2zXG3KeUc6vgIWKuy3EuD32EVzI2
yNxnVACnQufW59iaBLyNsbFpi6FYR1E1XIO64CLWPGBtO1oSWkzFnozee4up
2H1oNtzo7a66YwP8BS1lbRUK2J8l5yDp3ELUDTcz3xdYjVSrQmK8IlbA+UVw
K2PXAquxap2H7lD3PpQL16BGnYWqve3RXtV0NXwIVaatpu1wZ2y11R2PwC2o
At6NWlW/iG/Ov4h+wlXeYtejPXB3bLWpRcfgfsaGg/9vDv/mThe42wuUZP/k
2GrTiv7w/T0ybkM/4Er27GfvddXMW0zFrkPH4afEW0+sKagXPhHb3ErUDG8h
xihiLURl8K/QvDEVfQktZ+WuM3RWgjX9xGpHP4i3nLGv1PIumuttTHM68y28
IjZvyUPy0nT0MmVvNBNuQoVp81AJfNDbXfRmbXBPxnIfIZ8uOMuagrTt0d4D
aHHa3kBvMSm22r9A0+TN0Lwnz8q7+cQcJNdxo/A7nFWNWTvMGaWR1UC1yEfl
kd1Jd5NnZsGvyaEnaW/0Bn6GypI2pjnFVOzxaCP8jTMXk/si9DW0nJSbaqBa
6A31lmvQk8g8KW8qR+V6Sn4NzOMn4dPKJ7Axzc2PzCt6Q73lzchirUW34B5v
vWU0978Pt8XmVXn6YGw9Qb1BNSyLreeo9+iMM7AP7d+7jBbA8yKrlTwwEV7O
nR9ytw40A97q7e4TULE3ieUReaWTGCM51hP2wXPYc5G9L9Ey+Hlo3tOaR/A+
b70ui/bCj73dRT3hg7yfMW8oh5KM5aBc1OPU6/4SoyJhZ4zluzE278tD8tKm
jJ2tnrITHvDWm/RP6t/Um+ntFEOxerlzecr+8T64zltu6iG13mqu2stT8taV
6L+XUra3ghiv1TuJ1wDfCI3lkQH4UsZ6mzx1W/9PaLXXHu39B6JFxbY=
          "]]}]}, 
      {RGBColor[0.125, 0.7083333333333333, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlm1olmUUx6/2vAj3/dy3LyBbBtUTlV9SJDF8XxaUlRMKgiAhXb7l3Itu
6uamzjm3qfWhF7PExaQPmW4T5gxfg6Doo7rRLMsgt5USQkWtoA/1+3POh8Pv
XNd1rnPOda7zXPdTrKx9qaYkhDCAZJBX0xCSSSGsgtXIQvQaOBCH8AsGbXDQ
dc2NI1XZEP6LbU3zdTAgK9BHoxAOsn8pfg7AeuZvM98OtyND6G/As9jF6Jfh
LcYr8fkH3JQ1//ORc4zvg1/DPNKK/RS4B78L8L8b/ut7RuE9nkPwvLRXsS/E
5m8kNjvZj8Gf3P9XseWhfC7BHHPDGcu1gXEvBdsGrxZCqMhhC3uRGehH4DBr
pdiegwtVL/Tl8Dprx7D5G55mbRQ//fCvJISWPDnCb3yvfEzGro3YU+FWxqew
r4fLYsunKrbaKa9y2MRaPzbNka3JpglmvVaq2QQxPiLWDGq1G7vvsN8Dk4LV
/HdsOv0sR2ENa59iUxtZnbr9Ps7HVpcTcIC1Mvyfgd8ji1XjyMaaPw8fI+4A
PqfBPt0xPk/BPOMrzBfhtyVWc+U03e1nwVxidZsgnwNe/y44yPwmzvIZ7GZ8
g/lj8G2v7TuR+Ywy5nefn6UNbkf60HfAu+x/Hj+/JnYHuos78D3WxrA5DN93
Xy2RifRdsNPvpQPuR06it0d2TuWfgXfJuxU9i/4KUoL/2XAukkFfBXuRMvST
mqOmNeRbgPP87lJ4wfP8BDZyf5Pp+R3wNOMnmO9PTKQfd1v5LEUa3b/iNLOn
nL2HYCeyBL0DbvTcNiRWO9XwXdiQmI81cI7nrNyPeM1V+7e8996E1Z7Dx3C9
x1X88Zz5KfMYiqV6PM7ZejhjBCup1Vn6qqJg/aE++QDWkt8i8qxT7qxdxeZl
uI5xlvk1sMlrotq87u+Y3rOHkX5iLZMP9uxl7wJ4LW97h/Jmq5qkk8xO9k/C
xciP6EvgM8hN9EWpvWV607rgYGQ9dhT+6b+vCe+jvrz5+sfH92K/2n2+pjj+
hnwO1/tZdKYKJI++Em5RHuhb/d6Uq2JPT81/qe6wYL/NmXCt10H1qCKnE9Rw
M+xg7TY29fC51M6/HK5jnCGHZrjfY7Wntkd7q2Gd9/aWyHwrf9Vip9sozlr3
3wBb2D8fu51wl+ua6/JYjQU7m85YqXMwnsd8t37jrvfAfX7vbandh2pZrvv1
HngR1nsPN8C9/s1qhS8gOfQVsOi1Us0avVf1Xg77b1O/0SkFe+P0DXnE6/Mo
/CGy78g4vIbNRuy/gDNT652n9Rv0+S/hdX/3RuAGv1Pd7QNIt/of3nCf8l3i
v/db6EPuR3FG/Huh78ZU/xYU4W/+7o0n9sb3+LfpQfevOEW3Xwqr/Pu4ObW+
V//fDy/6G6H37yHfKx+H/d37ED7rvaqevelv+1hkfaP6PAUP+Vt6MLK3WLn9
nNh/An0rphHrf341E7Q=
          "]], PolygonBox[CompressedData["
1:eJwtlUlsV1UUh6//oSTv/d9DSAhQEkIFJSGghgBBKW1AQwGpERMXGNTQMpRi
B9pSZmgLtAVcQDQSkRpYMUjLkJJgURIXxiVTIAyBhEoVwkYIBpZ+v5yz+CXf
u/fc+84995xzS6oaPq3PhBAOoBz6Ig0hHRbCcPQlfLgQQnE+hErUB8+IQzia
DeEGmgd/hc2DIrNfCX+MzQU2eoxWwpcLtrYN3YAvRSFErC1F9+EW1sxlbRna
ANegPJxDa+AONAd+H7XDP7DmEQ6PZv05OMWHNngJeg0uxuYn/LmG3oQn+ncP
egO+ic1sfMujX+C3UrO9jibDjxirzZmNbMcyto25PjQJrkJF+DIb1cJN2PzD
vx+jZvhEbHtf57sV7sbH0/j7M+qCN8cWO9mchDf4fC9qhfezZ7nHYx+8L7I5
2eyF1/r/FSPFaiiysysGudh8km/voXWKrd9PLyqBB7Gv9/jfg39FcdbuRHfT
h/7iX4PyCT6ehLCYtaNRC/wksXhobAA+hcb49yVxarGuRf/y/dTXa80ruARd
IRcyfL8Df4iG8rbHavh5Yut1Zy/gvxPbS2OaO4ZmwVn9A16RmG/aY15ie2Z8
/l3NpXZ2/f8/vt/2efkwAU7JyXbuogMNh7/18yvHvoMPRBYLjR2EJ2PTk7Mc
eR1+iY7kbb+ixHyQL+fRVHhaYqwxnfVpwWpBNXEVLnP/dEcVynV0379L4fme
n4qHcvkoa2aytgadgctTy03tob26U8sd1VQXvBwlw6ymVduHvJ5Vn53wB6nl
vuptcWrKeX59BH+GzVVss6xZBc8iBjNRBVqIdqSWa8q57fAkxiaiYjQOTUNT
fUxzK3x/nWkRvJSxT9Ay9DkqR2W+RmtHohH+T/17NzrFXZxEu+Aej4f864Zb
CnY2nbELXuL9RDVTCTf7vHpUFTzF71NnLIdLC5YLyok58Ei0Lmc2sq30/iYb
2Za5vcbU+37zfqf/n4Z/L9hdycdeeGvBfNX3Xnipx1f7z4U3+bzGquHOyHqH
zrwH/kY16v1iv+IVW69RT54eW0/Je/8agP9E4+QbGoQbvZ+WovXws9jmZPMQ
bkptTvnTDN/yfqkYDMHjvV60JoF/xIc7GeshF3Q/sfVC7XcRfu77a41q7Q/3
Rz2zP7aer3xVjlar/0bWm9Sjsszf4ntM1vr9TTiXWP2opkbBWa8vjam2Jnh/
UU3m4eWJ9QL1jDr4CHvczZjP8r3W59UTahJ78/SWqQYXwIXYfFF89fbVp/YW
KYYNcOTvoWwy8EZfr3prTU1i9fSt8NdeL9qjLrUaKfYcV65v8f6tfFWvb2fs
RMZ8PgQ3RJb7yodGuNHfn360QG+hn09rtsAdbq9v7XXW30/1szORvaGKrWJ8
Hj7s7/Nt5r+HL/q81mjtbs8PnX8X3Onvt8b2wHXur/5ZD1ejKq9p1Xabx08x
2Alv9PdNOb3Je8AyX6O12yPzRfe1A97p+aYz6qwLYzu7YqC3eL33B9VMk/eo
Cu8x6jUDnl86Yz/c7PWl97UF/h8uCRLA
          "]], 
         PolygonBox[{{2712, 738, 2704, 2702, 2703}, {3506, 3505, 3557, 1642, 
          3508}, {2873, 2872, 2832, 896, 2869}, {3268, 1384, 3282, 3284, 
          3285}, {2777, 2776, 2745, 792, 2775}, {3491, 1590, 3503, 3505, 
          3506}, {2787, 844, 2778, 2776, 2777}, {2886, 948, 2874, 2872, 
          2873}, {3285, 3284, 3318, 1436, 3286}, {2703, 2702, 2683, 686, 
          2701}}]}]}, 
      {RGBColor[0.375, 0.7916666666666666, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlVlIVlEQgE/9pnb/e3/KyMgokGgPKkhLXEqyoFRo0wpM0ChITU3rIYxW
s7QieoiCFvdWSzNbqKQe6rW0xTa1JFOqh2gjMIm+4czD8M05Z87cOXPmzI3M
LliZP9QYcxzxIRsCxrghxmyHdY4x3SzWwvPIe/R6WIN0oVfDKqQTvRI2IuE4
aYIF7B+On3xY6hrTH2TMVriccQjzK2AZ47HDjDkJe/zGpGLzHT5TP+1wlmdM
GzaRMIe1ZuaTYBcSgf0jeBm7HmK4BE8jLjZn4B325AYb8wXORHrxkwijkSDm
58PZ6l++swRfN9hbCD8hMfjvgP1IHrqPOH3oBdj0Ona/+FkPs1hrwSYZ5mHz
ApsS8aE+xXe25qEYzmG8i3kPXkKCmd8BN7LWjp4G08mRQ67WwEG+twz7HvhP
dZlr5tvziKEWVrAnmrNUw3IkCL0EbmF/KH7y4FTsrjM/At7V78r3ozROibdF
fYrvVs3Da7hV4ymEI5Ar2ITBSKQBPR4eJqYP3MUROIQ9u/EZgAP4qsLmr3wX
WYr+Gf7SO/rhWRG9z7PxSZwGBiNn0f+4dr/4GYQ/kRL0Xhiq9zgRxmlssXJe
5Dn6NFjts/dSgxzQGi6DE9ReznSS8Tvm98L9WtulsFzrvwIuxu6d1A+8qfUm
dfcKSUZ/49j94mefY+3EPgZO5wznyGcYnBKwZ5kMD+pbOwQzGXdKXcEuxvH4
vAe3cbZw5i949o3JG7kDc/RNZcNc1WVuifoRfzOQF+hJ8Ki+l2Pwt+ZwDPNP
GI/G5214Ue/xAnRc+za/cY+TsKvEPgJ2s5aAfZ9j+4X0jW2wXuMs8ux7k3eX
BVdqHa6SPGg8EtdV/e41x8YksZ2Ca1nzY78uYHMquf0IPeLZQzwT4BvX1sZb
19ai3OMomKz3vgwW+mwO5d0O89vxSL9dE5tFAVtPchfjAjbXYn/fsX7F/wB8
iqSg34VtyG70r3CexhPl2hqr0W91MN6MzUs412/XXOlzevYUmKjzsh6lfsbD
Yj17kZxJ++QJGKd9JhXGqi5ztyQv+Hno2LqRe8+ALdonH2vvlDcub7JBz9Lq
2jPIWXye3S9+Hkg/135SBRvZ3yd74QKtYanlBM2t5HSh9q502KRnf+zavin9
c5T489v8LIZteu9Sd0VaM5lwk/aundK7tMdmeDaP4vMRXK3/lzS5X+1XdWKj
vbED/gcZCON6
          "]], PolygonBox[CompressedData["
1:eJwtlUlsjlEUhi9/+5dvEi0SYyIxT4mIirHEEFMXSmuWGBO02mIjBDGPS7Ex
1EzMY6JRNqxVCBJqiBp2YskCz5tzFm/y/N+999wz3fP3XlFbsaFtCKEeFaCF
WQhxUQgJWgT/ikMoZ2EnSpMQ/qCThSE0o3ZpCD2iELqjYlSC+nGmIR/CadQX
/sa3CbkQ6lAhtn5wfgdnZ6PncHff/xINgJdiswAeherggZmtvUKD4KbEzspG
M9wzMd/kYwRf4b7PBPQJXYb7oj7uo3ydj42oyGJcAJ/hTCm21qJbcJ2vt0e1
8Ah83oHv29Fw+Glie3XmZmIxK/ZSNAqlse2dhf7x+wL6iC8f0Hn4XGqxKcYa
eHNmuZY/m+BcarHdRsVwHfbuYusb2gW/RqOJNY8a4X3YbHH7++HXaKbf/wbO
3H/ZGAmX4HM1Z0+hwfBo7nyHL+/RGHgXZ95h6z3aDR+IzLZiOBjZHu29inrB
XyK7SzEH7Fdi84XbL4OPRFYL1eQoXIHmoEVoMRqbmS3ZnAbXc+Y7Z++h5fCe
yHxRjHvh8sTWtGcF/Du1XlMP/VHuYsuV4q2BixPzRTH/4/dW9Cpn+bsO38Bm
Z353QTcjq5niUQ7/wlUeTwH1WAN3jK2Xa1EHeAq6k7Mcq1e2JrZXZ1YnlpPt
vt4mNp/km86sg5+oZ+AEPYYPeb8oZ4eVI6+PemRlZjEoFvXA19h8kC9nUSl8
0u2phsfhLbHFqpjXxxZz3s83wWe8f5TjBjjRN48vF1uNVKuVaBU67fWQ/VOq
JT4V4Vs7VJHZHbpLNibB57x/dMdZeKPPF72xeviS94divuhvSG9pOpqBGvx9
KqcH4Q2ZvU3dVwMvp+atrHUhR5vh2ZnNCs2MWfBDvs3I2/oF+K2/H+XwO9wa
WazjUQscUnt7eoOaVZdSOysbjfBPn4fdUEtsb1T75cMQeGpstVAOquFj2Oha
aP26B97k/a1v+9RbkfWeerDZY57ub0RvZbLPP/V3f3iZ+6P7ylKrgWqhmj+A
h6GhPvM0+3qnNqs1s/OpvXm9B/XnRLjS86l6VGU289Vr6rmp8LPYYlXMn2Pr
UfWqZvoHuNHnseK5Cm/z/lfNDsFzM6uV7piXWQ+pl8rQRFTt6+qh9fASny+6
X70/Hl3zeTMus5hbfT4OgEt8fmhPJ/hRZLWUf01+R5nnRLlp8v8jxXAfPu71
UQzX4BMen/Kpt/QfTCLbig==
          "]], PolygonBox[CompressedData["
1:eJwtkT9LQmEUxh/KFDSd9AoOgfQFgqKo1paKNJqd3ETQD9ASfYqWaGkqI6hL
2p67mPZnDMK0tT/S1u9wz/DjeXnuOc8573uL1eZBY0ZSAHOwMS+twwIcxaQ1
9DyNxqUQvYM2dPFrNDyhz/ACuxDSs+kZlrVC7TJUIEbGKvqQkgrUhegN3Dp2
PobRrHSdijItewqnzHpFsxmpRU4RzUEA72Qe4v2gHzCGMn4JqpBISPvoICk9
QgcCZvTRN9jhPPRvVrNIf495S7673aGNn6PuCr2EFnzi15n7jf7CFLZsDt6e
zy/7jrZrPhPt+eW11lPAO8P7S0eZln1ie/FTLpLRW9ubj3xWx+9n95zANt49
+g/uFUOi
          "]]}]}, 
      {RGBColor[0.625, 0.875, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlGtMzmEUwB90sfd9/6WL5pbNsIXpopQyi6lVy4YQMRofYq2oD2yiywef
8Mnma/eiV6bWSLZilNwaNVG2yCK5jJkPrTL5nT3nw7Pfec7/nOd/znPOeVYc
O5V1cq4x5hJrHuuixxhfX2POw2nHmAI/Y6bgxgBjhpHj4Wr2LdgEQK/LmFAc
m2E1KxC5Bm7hmy/2ufACZy3C/ip0s+9HXgXjVF4JH6nvQ9jBPh3fCdjIPhj9
NZjDfiH6Q7BYZdHFuo1pxSbFbX3E9xN8j08y+i54Qm3yYD7rM3IhzCafIez3
wXfsF/sQA0xg1WGTBr+zCtH7eGyekm87HGKfT/w98As2SdgMwTY9pxv2qf0L
eEv18r1ZY/C6bRwil8Mp7NKRJ102bon/PuzjH5n8qwM26X1egXOIu5b4l8Gd
rEHkFFiJTwC+VUL2XvSBMFbzjYMxrLfIG2C0yqJbr+dEwh78F3BON2znTjeh
r4dFWt/D8DYrDbnasfcr97xd7kP/mwjP8C0RuRGOEHcl8Y/C3+zPoh+DYdiV
IIfCCb6VYWPQ79J4JL9e4gji/MfwqfbGE9iCfQL2NfCG3tU92Ko16oXJnDWG
fMSxPS29PQlrNcc6eJ0VgtwEs/jfG2x2wy7sCpF/wOWal+QXzmpCduBpzVFy
jWBfg7wU3tFaSE0OSp9J38K1Wrs18B/fSrGZhS81d7mDo6xxeqbYY+9Gelvu
OlD7MwjG6xzJPG3Wusj8xeBTjm8UrMBuEPsy+MexZ8l9R7rtf93wgM74fniT
vT++52Au/m3IGfCkniPnebVvS+Fd7Q3pka/ksBX9hBCfKnzXwQc6I8PQaO7S
vwPYZWD/Gg5rvWS29mpP7gmw38TmI+zU2CTGBp13eTP88NmB/qfbvk3yRv1F
90pnqh8maS6ZcMRt7X/B51r3Zy7bf3I/IbBe+60BVmgtimCB3kMq7NTekB5J
1fpKnT/oPch9HNd3tUyITzH6cfmnysEwQvtT+jRa6yL12YbPAP/NgfMdOzvT
Hjs3JdoPCZqX5BeldV8C89Q322PnTXxnPPZ9kTsZddkZkFn4Bv01Holr1rE1
klq59MxwGKMzLu+u9LvUXfzlfZR3Msxj+1jid7C5rLNZB+O1b6V/Z7Sm0y7b
H9InIfA//QTZoQ==
          "]], PolygonBox[CompressedData["
1:eJwtlEtsTlEQx0/0Qb5770e1BNGFSIWF1vsrkdAgVSyodyqEeKeqiIVXa2El
VhJbVClFqAhBNKrUW0STeiVYeFRIWFh5BL+/mcU/+Z1758zMmXNmhqzaXFnT
I4SwAWWjrUkI/XJDmIlOwEdRua+PwfnpEHbCO1DftH3TP+3ZAl9H1fAm1Ar/
ikM4nBPCUxSxXoFy+FeKtsF7ohA+ZIVwAa2H67DPwTaDDsATiPES21coA5ei
Zl/PgKdFtncPGgUfT8y3YtTC87F5Dj9DlXAtPj9y0ItoBTwZm3fEakFFieWk
/RPRdjjxeKdRGu6TmK32DNf/yGIrh9HwSHwewXcnKostZ+UqH4XwOPQi1840
Hv6DjwbVFv1VvRKrnWr4E37v9VXNvyvXxGqvO7kET0xbbvKv2iyNLbZquA5+
mmI/uVWgTrgxttpuRBfgAr7lowwqRX05wxZsG1EGXsO31WgqKkP92bMp286o
s87iWwWqRPPRMFSEBqNCtAsfPbHtwl813I4GZtudn4UH4aOe9RyUC+d7/RQj
C86LLBfllAPf9v2yfw2/RJPc/ktkOSiXKrQMdeOjjrPORo9jO2PGc57lNlV+
Rp213t+jYpyHm1Uf1gXoNDw7trejN7QSXuT1Vs5T4W5spni+Pdl/h3Ue3Ad1
wN8iy11nTmH/O7b3pBz/5xpZrVSzc/ALP5/WrfAn3UWWxVCscq+P9tREtke2
2tMGf/V4Os+ryO5Qd1mMSlzFfme6u48py13+38BtHi+NLsMhsVyVs3rhUcpq
oxo9hBv8fen97YcPoQFe/zPw0MRmgWZCL/habP/k8wl8Um/Q/Z2CmxLrRfWD
ZstVt5fPZvie26vGd+GbKctVOb+F56Wt97vQXLjK55v6V70/w+utGk6AR6St
F9WTw+EHfv+KcR8e4/NEPTwWLnH/+jZK/ef9rv5eAhenLbZsZHs7ZW+hN7oF
f/Z5qZlzBZ7u80xvcCO82Oef4i2Cl/u80hk0q7O8H3Xf3djf8Pen8+vujng9
FO+o9+Rg73n1fnvK/slGtdvt81dvei3cEdus0J22wAt9fum8C+CfKZstmjE/
4IN+3+qPvfAJf/+qX5Pels9f2eyDGzy+anJM88nroz3H4X8pXMx2
          "]], 
         PolygonBox[CompressedData["
1:eJwtkC1vAkEYhCd8iaPHV3C0JE1QQAWiBwSL4Gw9BkkC6ArCPyEBWVvRn4CC
tgIBhAR8DbYcF57NrXgyb3bnnZ3s82DyNo5JykESKq70y+ChLWhDPSPVoAvb
lPSCrh6kIb4duoeDxcz/MOfuiKbT0jQuhY4UwM1AZgAlchbkhcw+3s+E1ERf
wYNvvBv4giIZayfqY3r1Iclux40yTfYZfHxXNE92Dgrwju+C7w9GzFf7vumR
5f6Ds7L1m70T+z1yfuz7podnez3BjJ4N9BHvkt2q/R/zT3ca+y5p
          "]]}]}, 
      {RGBColor[0.875, 0.9583333333333333, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlMtLlGEUh1+8jON8M58UoS5qUdQqx+xmF1vkmIq1axPlwjCiKNJqiIpU
grYton9AyRk1CLshERR4qcxKhIKiJKxsMHAcsSgwm+o5nLM4POc97+877+2c
b3Vz6/6WHOdcHMvFlkLOteFk4WTYuZP5zo3CHRHnXuOvhdcYb8dPwKTn3Ff0
bfAm473EH8JprBM/Ba9iAfwOWIHuDvoauJHxvTznKuE469UTn4AZrAZ/Dhag
O4s/g//R9iP7yvWd6w44lwejnu65DI4z145mBv6ynD/hU8v5DN7nDHV82wnD
2G30i+jHbP8P4IBppuE8dh5/Cl5mrgTNdfiI8U7iPfAMtgL/BpxlH1Wc6z18
yXp1rPsKfmC8j3gGTppmDn5nrhbNAvxhvsQuWv4+2Gr5D8A0czE0s3AX4y/s
pxG2kOst8XrJjSXwGzw9j5wrCeOyXyzIvWXlG/w0HDR/KKLvIe/SAAf5Pojf
72lNyD17+LewUuLDnt6L3M9n2MQ3KeKn4RT6avRDITXxh+Ex5t6gOQjvWi11
wwL2lAzoHksZd6Epl/e0nKegC+sdpj0dS7wRRk1fDA9Z/hPwsd2hvFU++RP4
AThi9y/vkLJazcIFdBfQLPPVxC+C1ZZf1qm1/LJOr9W/9ME2u/PlcJRz7sF/
HtI+kTMOwN3kD5AzBo9YL8Rghe1tAzxqcZmft7qVntjs69tt8rUfpC++SW1L
fRDPQN/Xt4jIGa1OnsAR04h2zGrsRUjXk3XLYQnrxYkXw1arpSvQi+j9LLH/
f1Ynf+F65i6hKZSz830f8Upfe0968E9YdaKXWltjvSY9F7S1ZM0ce1N52zLr
65W+voesW4R+ndW51Hu/1WQHXAzpHn7DqH0rOSas9z/Bc3bn8Yj2p/RRF9yK
rhd/i6/vIZrD8Li9abundSZ7e+dpz8j9F1qd9litVtm/Uf6RccvTBFfZncjd
hGwtD/4H7H29Qg==
          "]], PolygonBox[CompressedData["
1:eJwtlEtvjVEUhne057S+WyenCKmEUAO0dS9Gp7RNT2OCiSASCRKSHtEBCQc/
wAB/oE3auozc0oGZtmiLTkgIE3FLXFMNBi4Jz2utwZs859trr73Wu9c+i/aX
t/fMCiFsQ9Uon4UwmA9hCNXALVEIzagRLUNv0hA6WDuBZuCEmCvwcTTN759J
CNdyIVTQW3g265dYu4wieCM5WlEJdaOPqFgVQi+qjUPYy+896AA6iAJ7yuzt
QX/Jv4Cc81Ee1SQWo9giakPVxA/krYcc3ERMP409Qe1wk/enmJXqj2/NnlO5
/yRWu3rIOG9XYnuVowgv5IwGVED1qJOan1L7INoAXyRmLntL6Cr8nZgO1trR
N3i9+yU/1mXmaaPnVO6vaCuxW9A0vBPtcE/kzdrM9srTNfB1zqylts1oDN7N
me/gm6gzsRoL7rm8n/D8qmcSPi0vc9bjIfiHeqqymlV7HR70sf4YNcIrOOMU
ayfRcviw+6McZ+D37Dnm9/kB7vN5KaAy3BWbV/KsDM+JLVZ76uGR1O5adz4G
P4+tN/V4B36V2qxp/l6nJrHOuAX/iqw21fjbZ6LoM6xZnomsd3kgr8ep+Qi1
t6Ib8JfIvG9DnyOb4Yrf5yQ8kFis+j0HX/D7lucVeNjXlXMCrsusPtWcwQ/8
fPn7EH5GT93snYdG4NjvVzOit7VJPfo8Lk5tJsX6thROM8ut+Ab4vtev/sbh
T5H1ojemt6Y76fXfL+G7vq499+D+1O5Kfg7DS1K7e81ADB/1+VLPZxN7wyWf
Uc3q7cS8kmdTic1E3v09D4/G1qt6fgGP+vtXDWNwV2KzqzP2wav9/0P/R6vg
Ic+v8+X9/2/+3lvgR/7eNMNT8D/y9JWu
          "]], PolygonBox[CompressedData["
1:eJwtkb0vQ2EUh4/b9pZeOtRHOnSx2GitvdEIQwebpcGgkfhIJLchQURJxR9C
QhAMjR21mQ02SdENHX3E4jm5Z3jye/M75z3vOe8ZXKhMB46IZCAGhR6RMZgH
1xUZR1+6RZrwB4ckvaFb+JtwCnnyttF7TyQdFblCL+ASzi1+g97CHWTxR8CD
akRk2At9jX9AQH4D7cPvhRSckOejn+DzxjsapY8YxMGFNt4UMYfzMuclmIQ6
dxfRktak9ho6A7OGnufgldnyqJMU6YAMHJMfSYaz6Ey70KLeGfqTEPmGJhTx
vhJhP9rXABzRSxrtJ3edeNzm0bmK+NfER9Es5KBqtVesd51hiH4e6cu3veh+
JmymnP2j/mcX7OD9Wk/a2z5eDfagk7fq6APvrFLv2Xaquz3Af+JuYPl6r2z7
37A9677bUMET+x/9p399vESK
          "]]}]}, 
      {RGBColor[0.9583333333333334, 0.875, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtlF1I1EEQwJfTU+/2/hdhWWb0IWFf9kEvkUpIoGX11EOCRehBBBl3WWp5
WXFEr1H0XhRpRVBGFL1ZBGUiEXWkhAWnPlmm0QcXRPQbZh6G3+zs7Ozs7Oyu
TKT2JUPOuXakABnwzkUKncvAf8hu9L/wHrII/TkcCJxrKHLuGhxnXId9Ds5F
nTtFkO/wSsy5srBzfTCFXyn+1+Fh/CbxOQLPMK7Ffhc+xe8Y/sNwPuP36KXw
pcWXfW5azEvwHXMnWZuFrczdJ+Yh+MxiDsJXyHH0IYnDmibWPoE/ya8H/1/w
N5JGz8MfZpf5WTuLnKmEuJ3o01HdQ/aqhw3EukFuG+FCxn3Yy2Ct6QtgmLkk
PjPoPehT6O3wK7G68JmBe5nrR98DU8goepPX9RJHYuctz4jXPCSfL/Cs1UTq
PWQ1fCx7IsXoGbiBNQ/w3wR3Mn5IDgdgs+mN4ht37gS1KoKLLWfJXWosdpk/
bzGPwtdIL/oUnLR9c/CF9Y/00Qfq3snaMVjM3DnsFfAj4y7s43Cp1XALjMbV
HoG7GGexH4Sz+HVjj8X1DHKWHbAkrvElxzeB5vkWXrY8Jd+ryDb0frjd+qoK
rrd7rIaVjHPYa6SvJVfiNAbaf+K/GubtvBOwzu5L7q3azlUOw+TTwdpCuMZr
L1XBrRZ/OVzhta+WwU92rs9widd+KIchiyk1S9rb2Q8n7N3lYMLq0CbxLOdW
qSfjbuwVsr/ZZT5t70LeXI3l0xLoOcUnEej9yT1KHz2yvWTPUFzf0Tf0AtPF
NhzoeUcCfW8S/06gPSG1+hPTWksN58F60+UeWiyH5kDvVerg4Tqvfb7W6x8h
f0UvXIWcRq/0+gfJXzTq9W+SP2oadtjbuQhvm4/8WxnryQvwlsVMw83W//Im
suY/CP8Ds7+kPw==
          "]], PolygonBox[CompressedData["
1:eJwtlF1ojmEYx+9s77b3vZ9nJ9oHW/ORGEabE812IJrYlJJZGWIHUz7eGdvs
XSjJqZRzIpYjknycsllIkhbycUA4YPMZZ+T377oO/vXrvq/7eq7PZ15P3+b8
jBDCJlSMOmIIo0UhXEbt8JdcCAPwIJqCtyUhTGJ4AbXBazlbgxpRE+pKQ3iX
CWFmSQh9cD1ni1AdmoMO8OYDbyuxOQZP58z3EPrqNrKtQJWopDyEQ/jqRxk4
oiF4EOXg4nK7O4iK4E7ebEE70E50jxjuojE0ji7xzWa+XYrOwOdTi7UN3YBX
k/NVYhlBS+DF0biA6uFV+GxGHWgj2urvlfNK+BQ2L7DNkuN1+CVnAx7vK7gH
lcItaCQ1Hx0ec6fHrNh70Z6c9UC9kM9+eHlitc+j6sRser0H6kXW41UOS+GT
0WLR+z74E28+or/oH8qWW2yKsQy+klpsirEAV0frv2aiFf7BN47Aw+gnfAsf
GzLWz4twXbR79bNWsSd2J5vbYs9H/qrgGs6Oq1aoUb68frJpgaej5dqKXsPr
ErPVmwa4LLF71aQW3ufzJZsu+ERivVbPzybmQ75UkzH4Jmf7/V6z0e3+5UOz
usLrrZlfD4/6/OjNncRmVrkq52/we86Oer4TieUs1tlDeLvvj2LKw79zNlvq
2R94r8crG+3awmj3qvcCeH401vfmwp9RO7ZVihGeFW2f1DP1rsl3UzuoXVTP
hn2ef8GPU9sf7dgT+GlqfBg9g097/1SPArwbn9d8vnbBD1LbPfl4lNrMZ71f
E9F2uMJ3Rrsz7rt4H02gmmj1U8yz1ftouSinqWgzMur5lMFvUptX/QPewg2+
r4ppGXwutV3WTubhydRy0Xw/h797/zUzmp3/2ZuZFQ==
          "]], 
         PolygonBox[CompressedData["
1:eJwtjrsOAVEURY93MTNBJSqh8REaGZlG6Qtk0AkqhUx8jUdU/IFHgkSrZ2RC
JbQUxLpxi5V9c8/e+5y82611wiKSghjkLJELjwJqggU+nNU/OHGRBXowRdr4
AvQKN/jCB5LMj8zSaNMQaYAN84iIi57479Pz1L2+3qP2vcl7ZF9oUfeUURsq
MIMS2RW6hg2E8Arc6a5GucP4e1WmDgn8DprFM2Qe1n6VG+ANuKul71T3TmAM
np6N0CVkyE71THl2dG7hAT127NEfA9AunQ==
          "]]}]}, 
      {RGBColor[0.875, 0.625, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtk89LVFEUx29ZMTRvFrVwtKLBVU60MiKQMYKpGCdQGNKQEGpsWTMELmJE
EUHqL1AZhuyHaFEjI0EEQoLEGLUTFwY1TC7EXAkRRYvJz+F+F4fPe/d+7znf
d859bdl8JnfQOddDNBGpwLnnh5zrgJGIc4uHnYvBHHH8iHNP4N2wc1uIC/AA
ulH0rTDJ3gb6M7CXvZdoeuB55UzDq9KYdppIkrMIz7FXQXMNzhCdaBZgTGct
xwV0ddZPwwHyviH/TZgmNnm+Do+x9xRNA31WPs3vlHJa7hPydhJG5Sdu5L2b
WrvwLboU67PwE+9drNfgIFHm7C0YYi/P+p7tK6d9dwuxwHMrLJA3xDdm4apy
Wu52+Y/Df6r7J+zDnnfgBGe6OPsazvPezPoKvKdZ9MFT8mBeLqo//RHfF8t/
Ca4pTxXe5v0H63fgDfU8YzNkL4FmDD5m7yuaR7BKHEWzBNs16ygcV07zWNYc
bZ5z8ml+M8qfhAn1xHozKw8l+F5zmbc5qz/vAl/P6k5aP9TDITgsb+ZxG919
9J9hI+y92X2sEiOsb8Flab4Efn42x1/whe7Gs7D3YX4ewjo1rlCrBj+qJ6sw
JQ/m5bfy1+DfwP8j9q8U1YdSxJ+xs6/gA91Pu6c/A38//8Pv0n+DFdW1+s26
k3Y319XPD/Cs7t5luA9CgHyx
          "]], PolygonBox[CompressedData["
1:eJwtk01IlFEUhi/9QXO/b9PCMMwZS0vDjUIEpqtxYTS2CLSkMnJTkI4EbSqK
CqpdLWrZf8G0qHBTBIFByGBaVmbmlIm5iNoFEbSKnpdzFg+837n3nvPec+5X
NzC8u7gshNAFK2BjDGED5KAO5qGDhQyU0b/9exhWJyEspCF0rgohD1/RPbAG
vbgyhK3ozezfBPXQ4NR7DdXKQi3UwHqvmfOY1lqpcdfr1aCPZEI4DHnohAvR
vM0tD+EY+mI0rdgTdBM85PsRbEHv9PUKFNCH4Bt6CQbQval51x2K6GpiJdYe
wDr0rmhase5oOSr+3Y7+Fc2reqTe7YtWWx76op0pef3j0TxmfP84+gM1p2EG
PsIZaMdLB5xN7c66ewu0wiQ9GcLvbfiJ7iXWA/1wELZDGxSgGyrkmIPP8AWW
OHOKs4/hb2IzlX/1PIv+l1hu1fiO/oHHHaxVwTT6TrTeqYe3otXs9xlpVgue
vwteokvQ5vmeozOp1daeP4l5LPgddJe1UOV30F1ykPWY1vKcGcHLaWiUdyjC
OTgPTexp9DM6OxrNuzzfQw+y5yjsgb1QnVgu5WxOrMctnkO5av19yLO8X/L5
603p7b0iNg4TMOkz1Cxn4ZMz6zPQLN7DO5+5Zl9Obdaa+Rg66/1RzW3ok3g6
4Z7l/Qpc9pjWrqf2L+qfvIE+QGy/90S9eZrYLNTvMnrC349m8iwxz/L+Gt44
0lPwNrWeqrdX4Zpq+vzV0/vom/7/q/5Iah6kFRtEv/D+6w3NRMs55T1QL/4D
YGqWbA==
          "]], PolygonBox[CompressedData["
1:eJwtzrsuRFEUBuAVt0iMwiUUKDSGVxAjEjEOpUgoDDJ6WsG8AgXRkimEMIm3
QK9Co/UI4vbt2MWXf2efdf61x+t7K7ttEdFPJ989EV98sNQR8SmXSxFN50Ju
UOO1N+KFN+a7Ilpy2H3D3E/uSF2D7gco82zBkBxzP8oI1+0RFbnu3zWq3OtY
lYtmq9TptqOQ+2bf/bMtN9ni1+yl7r68K+2cyvsWckfq2sk9B/KQoyydb5jx
rSFvqTg/yEeeuLCj0NeUx5wwa/edt0zKCcqcuT/limnz56X/N6a3ztEyX5N/
3bMuiQ==
          "]]}]}, 
      {RGBColor[0.7916666666666666, 0.375, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtkz1oU1EUgG/VSuN9byikLQoxTbVK3RwcTW0XRRLB/JQuqWBdpKEVUSKi
SwsNNYQgipTiD+JUQ8Y6ibNRSggSSnWw0LU4aLoIot/xnOHwnXvf+bvnnJe4
vpCZP+CcSyMHkVToXOSwczfgWeR7r3Mx+Mc79+CQc0MB3zk3uP+Jvsb9Do6r
8Afn19z38H0afRf7IlxAOugFeCrQOCfhfWQA+xpMmc0MXMF/nBoq8BnnPmye
wqOcO+jHQhXRz8A0ub9SwxV42+yX4DWr7R7cQDzxl+EbZAD9g9c6pJ4oPGfv
zcOPZi9+MWSdOHHpgfVnFhYsvuQpW81SexNJotfhO4vzyev75Y2XYdtqaHn9
JjZNmLFcV+EUUkfPwxzyFj0L79p7q7BBjklyfYOjZn/aq4iehPuBzusINpes
bxdDFdHHQp2l2HThFucJYnbgb5u7zD/Ot1vokUBjif1xeMfqkTl4sxkJtD65
r8CE1X8CvrS5VwOdveivAvUR3+FA3yPv2g7VX+I8gnOc+7nPhto76eF7r/sn
syh5nbH0swz3bCdlN0u2kzfheeuzzPaxvfcJfGHxn8OHNuv/M7fafnndRdmx
RRgNNf5f9EHT5e4LcgHfNsxZXvknul7jSJ+Klktyfradkd1p2S5twqrFqcF/
0H528Q==
          "]], PolygonBox[CompressedData["
1:eJwtkrsrx2EUxk9u4ft9B4NYXH5JYREykbuR4ed+CZkoURZlcE0GSZLcc1nc
MrExMSIhycJgwT/A6HM67/Cpp7fzPuc873kj/SPR4RgRKYQ4GApFPhGp8SLj
6IJkkXzIhgj8BSK/8AXfsEHNOhzCETRS0wCt0AaLoXmp5xi6CaJQC3Wheap3
GqTDmxOpSRCphlf0AT32YRf2AvNU717og3qog2IoSbaZdLYneIYZeiTS/4X+
I+gWzk5jRU6gOTAP9RqAQVhx1ltnWEUvQCW6ChbRmXCG3weUoj/wfIdruIE5
zioS7M68s0yarQzKfY8BP7POPk3NFMzALLz4/trv2dmb6ttewpVH9S3cheZZ
5t9c3z6LTMc+XwQ9iceE76G9MpzNrhmS0Pc+n858i24K7K56RNFLzmbRmZad
ZdSs53ABndR06F6g3e9Id7UNO4HtWHedB/mQ4/11B7mBZdAs3/AD3Zx1eU/1
bvHzptB/CN0T2i51p6P69zhbg03Y0vmd1eqdImd/otj/Yf3Ljz6PZn5A/wP4
DmDT
          "]], PolygonBox[CompressedData["
1:eJwt0Tssw1EUx/FTr5B/DRJVEklZRK2sOpiqaTxaKQkWLCLBQBiopI147K2q
ItVJmk6kU2PWEeliaCUmYlMhFr43PcMnv5tz7//cx793YS2wWici3WjErV3k
BpdwULggl/HaIDJFBhBErFVkpEkkR54ggSr1HN98kWVUMIRB+FCih588skQO
cQCLWp5sp77D+JfxN34QpdZMvziZwCmeqD/iDg7WP5A91NcZu3Qvs+c59RS2
8VIvkiRnMA0PstRCZAVlfFq1HlXSzff9cOqZ+sgt7TNPzmIOExjHGJ6Z2ySL
eqd77Wv6d/I2TrhR4j5dpA1pxh06Z9ZMsvaaPsPa1/R/Z+83/Nlr6z/IJda2
8Pa7ZBh78GEUizrnJ8+QRApt1FbIKCLIwkNtnyzoW2bINK4woGf1al/T/1jv
uaH/z/zHf6I5S+A=
          "]]}]}, 
      {RGBColor[0.7083333333333333, 0.125, 0.], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtkk8oxFEQx5//se9XDnugKC7K3Y2cFAfZf0iSJMqmVim2XCQ5LCn/Sytp
XSSlJA62KCe1q6Rc/Fk5KHKglrPP9Obw7TNv3pt5b2Ze/fBEOFZojGlBRajL
M6ai1JgADPqMecQZgt3oGbsHBqwxD8XGDMEB1jn8cdjJeh9/E2xEx9htcErz
SL5r1jMlxMAy7jjC/sGOoDfOR+E3SuEvZD9HTCv+G7iKnsizAnvRC3YfPEOW
MwmYQn7sNNwlTzt5TuGt+rNwm3U5/nmYRM3Yh3Ba3zAG0+o/gK/6hl+YV1ve
ldB7F+Ge5pf7J7U/g3KP1lgL79nrwP8B17Wfa3CHc37OLMFzzZmBNRorffpi
L4b9aZ3EzsC4xi5Ln7WuBbip/dmA48RXMtMkvNKenFhXp9QbtG7eMvcgbNDZ
yQyrPTeLKs/1SHpyad38ZI55+Kd1vcNZzTPiuRiJLYD9+k/kv2S1VxdwTs9L
XFjnG/G5PyR/qc66N8mZUbildUl9Ia0rDKNqi+9O3yP9/gfr2WBt
          "]], 
         PolygonBox[CompressedData["
1:eJwt0rkvw2Ecx/En1KD92SpxTC2WdnJEJGoRR+IqbR0xCDYGEgkSaxXVSw9H
HV0sNokYJSRWMVpcib+Czfub5zu8kk+/z/F9nudX3/J6ZK3KGNMNF+4cY4Zr
jPHikpz1GJNBCmnUU/Pil/wHh+yBHy1oQ6vOkblzzPmqNuYb8+RVtzErGMQQ
Sjr+iSI5ig/9HSNP4b3a1iLkCq5wjgsl+QxlFDx2rczPk089trf0OCE31xnT
hACCONJ+0iMnmTPv1Ng3eCKv4Mdl32ObnHFslvGKvA97ZJCTvRBDFO3owABz
bl12jyj5Br2srUWZPMqcEYxhHJPaT9b0k6f1PnL+GXIPtWvG3hAmF1iTRxEl
nOAYZyjjXr+n3OnZsXcOaE/pvYs4EtjDAfaRxKHWElo70B5F7SG90kjpG2R1
TVJrMhbkGwfgg99t3yinZ5azLzr2LvIem+SEY7O80QU5zJoJzGIOcR2XNRvk
Lmqd2kN6vVBb0/UP5EZqDQihT4V0z7D+Bwd1jy49o0/XyNolLOp/dlXPMKs1
GUvp/0G+2Rb5Ub+vnOGVvKD3k282Rv4H1pVsIw==
          "]], 
         PolygonBox[CompressedData["
1:eJwt0T1LQnEUx/GTaVDeCw4R9ARp6a6Tk4NTQzVYryBqCEEnEdqkJh9HDTGi
1qCthnoDPaA2K9gkBJIPqejm9+IZPvz+nPs/956j7tN4JGYTkTU48G+IDDDE
JYUmaTNF7jmvkxvYxC51D3bwYBcJkn08cm/ZnL/Detc555UlkRR5hWuEqT/R
4yP34EUVMXo75B+6yDpFMkjD4P4LWUcNb1ilViVvUEISrUWRolXjOyWU4eL7
F+Qn9Q+8I0TvDxmg7se2OZ99i4xoT5Q8xglG2jMkncxm4JD6Ac50xyNyyvMJ
frHP/THZ1vO3zm7tUECDWRNkDnm86k53ZAW3+NLdn3V2a4eu/kYL+r/0OM8A
XtJATA==
          "]]}]}, 
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlj9sW3UQx5/Kcwb/3nPSIAZUFkCduiEGBlo7ebEZUAmqGBgLUgcYyJ/6
L10BIVGVNFRFURFLY8d2mg4sDAx0L6qYqGM7TtqhK1QVSN24L/exyHC6+93v
/t/97r1XP1658NmJKIoeGbxgsJ2LoocGbYN34iiqGLQM2gbrBtsGX6RRFGai
6FLqd5JpGjQMygZLBnXOS/AayMya3YLBgsFlbMp2yaDIuYxsBb7kFojj89jj
ugLWuY+/nsFNi2nWYrth+MjO8+bnEfhF6I7BDnaFq9Al/Iv+BDtbhmv4r+In
i523CL8GbxF6C13FIr+K4yT5VtF5287BIG9wK3H8peGx3Y1ir5FgaHRq+Pfg
+T4JXsMxMqLnDCb4n8V+j1i7Bl/RL/WtnngdvjGcGKzZ/d/BZWvIf5qPosc2
Cx/lPW7Ffxi7D/kSb51+Sb+Y8xgT+qq4SpyV41nVXj2gpwm8c2DJqB419Kvc
FbExoX6H+CrgT3Uaxv/7K6Czjw/dPaBuqp9sL1IzQUbtlshJ53lo8crEO0/e
GXfzx+a6zFxN50vnSs7vJXcyxhYydXQzYI6+zdE70T8kbuMnw38ZrBj9Z+J9
lUyB/FJyLNFz8VP6Ip7qEKih6AHnjBgUm+ZO/Ifqf+L4YuJ2StgMyEj25bzv
itfyHpNie2D4LHzdZ9RXtf4ueG43DLeoQxMd6f6qGdQ80btVZmLl2HysQq8h
U8P2fzuEeZnSRWydQ2+N2Shyv4P+VKcEfwVf0znM8JFxrhs8SzyHp4bvQY8N
N5gXyTTIrwwswRPdYjbG6MreZfafdlKGDens8B61L97kPVby/j5r7K1F079r
+P3E36joPYOD2Os/4X10kd9jb2pn7tp93+Ag53rS1268g5xkmsQuudP4ks8K
8WhPSH+Sc3vaSX12zwF6Y+5a1OVm8HfxveGe3jAyE3QV+xjcJ44Wcf0YfI/8
ElxfdraC++uilzHXmrlvg8/vhuGfg8/01eCyI+RVp6lP+WuwN2/hSz7bzIjm
qgMt3gep534hdV6H+erSx+nc6Nzjroq+vrO3Df44plNjXm9z3ySm3dj5q9yt
ca943kvdxnnDp1K/P5G63vSb/Fbi3+3Xwevs7T69aRJfn3jfxeaZ1Ptf526b
vNehJaN/hSHxK4879Esx71OTQc6/P/vQkhedzDjsc7/KO1QO/wSf1efBv6Wa
k4LhdMbxCH+dY7Z0J9tv0Bf155DZ0XydJy/lNyJnxf0130d9J4fMpPhHwXfp
/eA+hvjcw6ZsX0vd71XwCLkrvKO7yB1x3kw9/g16NKFWA3Jp4185j5mBXWq6
TP/UzwF7Q/v6Q3bvsuEzvE3tjGX42s3XeAt6E69QH9XpevBvymbwXg6Ioce7
VN87fEt2wEPoMXHqrd+nVr8Fj3dCjZ7Tx5f4tijmbfAAe21wh3fZxce/2AZO
eg==
          "]], PolygonBox[CompressedData["
1:eJwlkb0vg1EUh28abyXvvbdFY2LxNfVfkNhq0+pkRCJh0RhIxCwRmqaqJFJb
TSQGi8HAH4ARC1GDmYHZc/IbnuR573nPvedjbLlWXc845yahD3aDc2ni3Asf
m3g54nw/wxy+lDr3yX89WMCLUbEujOAt71ye3AE4wjNRsRp8c98FTCd6o4PP
E3/D81nn1vB9CLiHPbwOMasziy0G1XYOZbyfs0vy32EU/+XNDWIz8IHfQgEv
waMX5rPwhH95+Q784Q9euRFu8FXe6OEF7t/CD4K8BGf4eKpZ2EyKeN0rNwcN
/BgG8SE4wZvUmMuqpwY+HPT2FUzhE0G9WQ8BrwTFrAarpULOa6Kd2G5Ove62
Hjt4NWoWNlObbTtqtvZmC78L2oXtwHaxEjVru9PubnrVbjs8xNteu7QerJfr
oN634R7/CXLbge3iHwImRkw=
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2585, 2594, 2603, 2612, 2630, 2666, 2657, 2648, 2639, 2621, 
          2585}], LineBox[CompressedData["
1:eJwl0KFOggEYheFPiwGIJi3OmWwks5Upv4wLcG5uUiDJFQBjyhARYQzGBRgp
BoN2lXEBBpNVncPNxrMZnvzunK2TSqG8EhEJvVTEDV2u6XBFmxb3vPDMOwvS
6Yht9shzzDl1RtzxyIxPvljNRGywS44DDsmTcEqNBk0uaNGmQ5cefYaUOKJA
kSybrPGt98MbT0wZc0mVMxL22WGdP7t++WDOjFcemDBiyIA+t6n/75ZAdjBT

          "]]},
        "61.33098510279391`"],
       Annotation[#, 61.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2584, 2593, 2602, 2611, 2629, 2665, 2656, 2647, 2638, 2620, 
          2584}], LineBox[CompressedData["
1:eJwl0DErhAEcx/H/jXrYDCiFpNiUl2DSDdxzpEsGWaQopRulJ+lcT7qkDpFM
9wJkus1E6pIXcPNJBt1g9CnDZ/72+01u7Zf2ChFRYTWJKJNSYoVlDsmpc0aN
J155oUufZDBiigkWKLLJARlXtGjzxidffFMYihhhlDHmWKLINkcck3HCKTXq
5JzT4IJLmtywS8o84wzwo9enyzOP3JFTZYeURWaZYZphfu3s8cE7Hdo8cM8t
1zSpskGFddaS/4//AKRvMn4=
          "]]},
        "57.33098510279391`"],
       Annotation[#, 57.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2583, 2592, 2601, 2610, 2628, 2664, 2655, 2646, 2637, 2619, 
          2583}], LineBox[CompressedData["
1:eJwl0T0oBAAcxuG/kWOTm7guCbOMLAYfhboI6VJuvdxikJBuwGYR0l2XDAaZ
ZFIGE10SkqRuZpaUEk8Znv339qbnC5mFuojIkU5EtNNBJ/1MMcMsWeZYokSF
Q4645IE3vvjmh2RjRBcDZJhgmjzLbFPhjCtqfNLQFNFGL5PkKVPigD1OeeWF
Z5545J47bqlywwlF1lljlRVyDDPEIN0kaaGZXy3vVLngmH122aFIgSwj9JCi
ng/7a1xzzgabbLHIKGOM00crqcT/D39TMThe
          "]]},
        "53.33098510279391`"],
       Annotation[#, 53.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2582, 2591, 2600, 2609, 2627, 2663, 2654, 2645, 2636, 2618, 
          2582}], LineBox[CompressedData["
1:eJwl0T8ohHEABuDfbercoFscwkn+ZbJYDEouYTK45RIfm/pkdCaD1WI3SFc2
t1w2JX10SdJ1SUcyGExGg+SR4Rnfet/efLS1FKdCCOsMpEPop5ceuukiRydT
LLLAPNvsUyWhxSdt7fJMMEeJmD0OqXBOnXd+6MiEkGWYGWYpEFFml1MuuSLh
mhvq3HLHPQ80aPLIEy2eeeGVM46IWWaSPjJ86fNGQo1jDthhkyIFxsmR+ttg
9zcfNLigwgllNohYY5UVphljlBGGGEz///ALeLU3Tg==
          "]]},
        "49.33098510279391`"],
       Annotation[#, 49.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2581, 2590, 2599, 2608, 2626, 2662, 2653, 2644, 2635, 2617, 
          2581}], LineBox[CompressedData["
1:eJwl0b0rBHAYB/Cf4+64OyzeysRg8TpT0pVktSgWkZTiikGKJP8Af4HFRVmU
ZOSS4i8wGORt4V68x6B8yvDpmZ76Ps+3ZTIzMl8WQljgNRHCCyWKFMjzzBOV
yRAaaaCeOvoYJsMG6xxwxjUFoqkQmuhikDFmWWOTHY644JZ7HvmltjqENvoZ
IM0ESyyzxwmn5DjjnCKRmhDKqSBKjDiLMbeYVSRIkqJk54Zb7jhkmwyjjNFL
Kyl+5HvgkmOybLHKHOMM0UMzcSIE8v5yRY59dsmywgzTTJGmm046aKeKb318
8ckH77wl/jv8A6sXP6U=
          "]]},
        "45.33098510279391`"],
       Annotation[#, 45.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2580, 2589, 2598, 2607, 2625, 2661, 2652, 2643, 2634, 2616, 
          2580}], LineBox[CompressedData["
1:eJwl0TsrBXAABfD/LVEuVyiDGBSbe71JGGSQ1SaDMmDySGweH8DkE4hSJGUw
KOT9lhnJLQMiZZK3Xxl+66lzTlH3QHt/JIQwwVF6CIccsM8eu+ywzS2PPHBP
WjSEXHKoo5V+JhlnmS0ueSIlI4Q84jTTQS/jTDHHCodcc0OST6KZIRRTTwNN
dDHMCKPMs84GmzzzzQ+/hFgIEQooJU6CMsqpoJIqqqmhljoKySRGFtm8yrxj
lRlmGaKDThopIcaXDvecs8YC00wySBdt1FJBGfmk8mK7K3ZYYpEx+uihhXIS
RPn2zScfvPNGkgvOOeOUE47T/3//A3x9SMM=
          "]]},
        "41.33098510279391`"],
       Annotation[#, 41.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2579, 2588, 2597, 2606, 2624, 2660, 2651, 2642, 2633, 2615, 
          2579}], LineBox[CompressedData["
1:eJwl0jtIFXAUB+C/iCC3fJTSEgrictNJzNddatDJoXxdH6Cgg4OoqauCi5O7
a3V9lJmiIPgCH0OupeJwFQyEqHBxcBBvkn3h8G0/OJzzO0U9bxoH00IIk8xF
QphlhmkSvOcdb1ljj112+M5PMh6E8IgcKqmjn1GW2CbJL9IfhpBHKS+J08sY
kyRYYZ8kJ5ySIjMrhGKeU0k1nQwxyzobXHDNDSn+cMvT7BCiPKOEUmp5xWsa
aKSJZlqI00ob7XRQRzU1xCgkl8fkkc8Trsz8wW82mWOELl4QJZfwP2O/b2zx
mSkmGKabemJUUUEBES7d9IwvrLLMOAP0UUs5ZWRxp6+/3HLOMUcccsBX1llk
gU/M85EPkfsf+Qecik2k
          "]]},
        "37.33098510279391`"],
       Annotation[#, 37.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2578, 2587, 2596, 2605, 2623, 2659, 2650, 2641, 2632, 2614, 
          2578}], LineBox[CompressedData["
1:eJwl0jtoE2AUBeA/BBxi0qEggkMhgxVEUFCHkBQJQofWOghO1oIRl9Y82qRD
6WTV2vjAMYIKgoOIj5QQRWK72b0gSXBwEPugdFL6GO0HDt9+7jk3mSteKURC
CDUWYiE8YJ773OMuc9yhxkte8JxPLLPEV36yRvRwCHHOkWWCGd7SosM6/+iN
h3CSC1zlFrNUeUWdb7Tp0GWfQ4kQkpzmDGcZJc9rGjT5zAZ/2WGPYz0hHKef
E1xkiGEuMcJlcowzwW3yFChSYpIpylSY5ibXGOU6YwySJsMASY5wlF15Ntmi
xRsq3CDLKXqJsu3uVZZ5T415yuQYIUOaFH0k+KPnX6zQpMEcJQZJcZ4eIgR+
2/EHXTq0+c4XFqnzkQ+84xlPecJjHvGQauz/Xx0Awb9T5Q==
          "]]},
        "33.33098510279391`"],
       Annotation[#, 33.33098510279391, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.4], 
         LineBox[{2586, 2577, 2613, 2631, 2640, 2649, 2658, 2622, 2604, 2595, 
          2586}], LineBox[CompressedData["
1:eJwl0jtIFXAUwOF/Yg3X1BoEnXwUOOnQFEFejSBdApvc0jIfZWpq1+v7kakp
SOYDFBrcUnxgNWRC0NRsKkQ6aU4hhIMILn7S8G1nOJzfyX7U8KD+QghhnuZI
CE28oJEG6nlOHc9op5ceuumik2lm+cxXdtgjISmECDeIUkuMD6yxzR/2OeXK
5RByuU0pj4kzzHuW+M4GP9nimIvJIWSRTxnV1PCUOZZZYZUD/pGeEkImWeRw
jTsUU0IFT6iimhpqaaeTLrrpoZc++nnFAK8ZZIhh3jDCKB3EaCVOG5U8pJx7
FBClkCKuk8GJ3f9yyDoLLBKnirvkkUbi+Zz7bPKNZWYZooVK7lNANldJJYUj
Pfb4wRcGaKaJYm5x87wZl0jkQPNdfvOLNT7xkVVmmGKSCd4xzlvG6KCNOK3E
eElL5P9/ngHQm1vC
          "]]},
        "29.33098510279391`"],
       Annotation[#, 29.33098510279391, "Tooltip"]& ], {}, {}}}], 
   {RGBColor[0, 0, 1], Thickness[0.01], LineBox[CompressedData["
1:eJx1lz1oFFEUhQfLYGkt2K222oZTWid1KsHa2MlqYWNtq2KXrcXCIjZ5ENPY
CIIQAiG4/hCN65ImvZl57xyZL2QgbM7OvPfunHvPuXdv3Huwfv9K13Xz87/+
c337+rM/a79K166V/a3N1ZXj8vTam7vz6az4fsXvyquX/fU7+Nu0/+ekDI9t
75SbG893zyaL8mS4v1cervY7/i2vh3Ufy/vhuWV7/lM797Qs1vpvPgfX9V+C
a1z7wTWOg+Bbw7mHwXX/o+BZv3rrK86bB9+53V/fgx8P5/8I/nA2OT/hJ+I5
Dh7zeBqejM2TsXkyNk/mx5/+/rJ13JfnMi7Gzffie5MX8kZeyTvzwrwxr8w7
64J147oar9/D8zvBrtsxngV3oyv3hfXBb+v+wY/q+cEvanzBLf7g9n7B7f2D
r1Z+sN9B8KTyi/2Pglt+cN48uOU3eFrzH7xb6yO41U9wq6/gVn/BrT4R7yJ4
s9Y34l/K9d++F3Qg6EDQgaADQQeCDgQdCDoQdCDoQNCBoANBB4IOBB0IOhB0
IOhA0IGgA1kH5tc6MP/WgfNj7PwZO7/oD8GuD2PXj7Hry9j1Z+z6NHb9Gru+
x/EeBlsfxtaPsfU1Ps/66zrcF9YL+wvnC/EJ8QvvJ7y/wI/An8CvwL+QHyF/
Qn6F/Av1YV0KPif4nOBzgs8JPif4nOBzgs8JPif4nOBzgs8JPif4nOBzgs8J
Pif4nOBzgs+FZ/PrT/jfhXXcl+cyLsbN9+J7kxfyRl7JO/PCvDGvzDvrgnXD
umLdsS5Zt+jf0TnuF6y/4Jvj+P/7Kn2Xvkzfpq/T99kX2DfYV9h32JfYt9jX
2PfYF9k32VfZd9mX2bfH8//y0jmAcwLnCM4ZnEM4p3CO4ZzDOYhzEucozlmc
wzincY7jnGcd4PdR+LMOzK91YP6tA/w+E36/Jb/oHy0/XfcPIzKRow==
     "]]}},
  AspectRatio->1,
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.5526630151538363`*^9, 3.552664925656547*^9, 
  3.552665616506444*^9, 3.552666829434279*^9, 3.552667117577099*^9, 
  3.552667163688555*^9, 3.552667483492269*^9, 3.5526680187601013`*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell["Finally we evaluate the Cauchy integral along the SEW.", "Text",
 CellChangeTimes->{{3.5526630260112553`*^9, 3.5526630542050743`*^9}, {
  3.55266308523764*^9, 3.552663096417788*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CauchyIntegral", "[", 
  RowBox[{"g", ",", "sew", ",", "f", ",", "n", ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{
  3.5526609811678343`*^9, 3.552663104162992*^9, {3.5526649108686543`*^9, 
   3.5526649111674147`*^9}, {3.552667469876148*^9, 3.55266747127566*^9}}],

Cell[BoxData[
 RowBox[{"1.931435876077667`*^197", "-", 
  RowBox[{"7.814700282583154`*^184", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.5526609825473747`*^9, 3.5526649261043167`*^9, 
  3.552665617184712*^9, 3.5526668297927856`*^9, 3.5526671176332197`*^9, 
  3.552667164019957*^9, 3.552667475061742*^9, 3.55266801908712*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Options", "Section",
 CellChangeTimes->{{3.55266377619506*^9, 3.5526637769209414`*^9}}],

Cell["The following options are available for CauchyIntegralD.", "Text",
 CellChangeTimes->{{3.552663778009781*^9, 3.552663802704125*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[OpenCurlyDoubleQuote]Cuts\[CloseCurlyDoubleQuote]",
 FontFamily->"Courier New Bold",
 FontWeight->"Plain"]], "Subsection",
 CellChangeTimes->{{3.5526638072572803`*^9, 3.552663811200528*^9}, {
  3.5526640816958323`*^9, 3.55266409107206*^9}}],

Cell["\<\
Specifies lines along which the graphs created to calculate the SEW should be \
cut.\
\>", "Text",
 CellChangeTimes->{{3.552663812770998*^9, 3.552663813536573*^9}, {
  3.5526639429328327`*^9, 3.552664023691949*^9}},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["WorkingPrecision",
 FontFamily->"Courier New Bold",
 FontWeight->"Plain"]], "Subsection",
 CellChangeTimes->{{3.552663822570256*^9, 3.552663842487713*^9}}],

Cell["\<\
Sets the precision used for calculating the SEW and evaluating the integral. \
Default: MachinePrecision\
\>", "Text",
 CellChangeTimes->{{3.552663843862213*^9, 3.552663879297462*^9}, {
  3.552664097841364*^9, 3.552664110488562*^9}},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["PrecisionGoal",
 FontFamily->"Courier New Bold",
 FontWeight->"Plain"]], "Subsection",
 CellChangeTimes->{{3.552663829463893*^9, 3.5526638339591427`*^9}}],

Cell["\<\
Sets the precision we want to achieve for the approximaion of the integral \
value. Default: MachinePrecision\
\>", "Text",
 CellChangeTimes->{{3.552663889180132*^9, 3.552663936591261*^9}, {
  3.552664113645693*^9, 3.5526641145463676`*^9}},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[OpenCurlyDoubleQuote]GridSize\
\[CloseCurlyDoubleQuote]",
 FontFamily->"Courier New Bold",
 FontWeight->"Plain"]], "Subsection",
 CellChangeTimes->{{3.552664039794039*^9, 3.55266404503636*^9}, {
  3.552664842990809*^9, 3.552664851902911*^9}}],

Cell["\<\
Number of vertices in x and y direction; the default value of 51 yields grids \
with 51x51 vertices.\
\>", "Text",
 CellChangeTimes->{{3.5526641169805603`*^9, 3.552664186155829*^9}, {
  3.552664863204568*^9, 3.552664886328638*^9}},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[OpenCurlyDoubleQuote]InitialGridRadius\
\[CloseCurlyDoubleQuote]",
 FontFamily->"Courier New Bold",
 FontWeight->"Plain"]], "Subsection",
 CellChangeTimes->{
  3.552664278640088*^9, {3.552664763138115*^9, 3.552664764610014*^9}}],

Cell["\<\
Sets the radius of the first grid that is used to calculate a SEW. The \
default value is 1 and will yield a first grid that covers the square defined \
by the two points (-1,-1) and (1,1).\
\>", "Text",
 CellChangeTimes->{{3.5526642893721724`*^9, 3.552664316538007*^9}, {
  3.5526644752380323`*^9, 3.552664498292613*^9}, {3.5526646320875053`*^9, 
  3.5526647513402643`*^9}, {3.55266482555657*^9, 3.55266482579138*^9}, {
  3.552667534331757*^9, 3.552667534912758*^9}},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[OpenCurlyDoubleQuote]MaxGridRadius\
\[CloseCurlyDoubleQuote]",
 FontFamily->"Courier New Bold",
 FontWeight->"Plain"]], "Subsection",
 CellChangeTimes->{{3.5526642102573833`*^9, 3.5526642538972*^9}, {
  3.5526647691059933`*^9, 3.552664769897859*^9}}],

Cell["\<\
Sets the maximum radius that a grids used to calculate a SEW may have. If \
CauchyIntegralD reaches this value, it will abort and return the best SEW it \
has found so far.
If \[OpenCurlyDoubleQuote]MaxGridRadius\[CloseCurlyDoubleQuote] = \
\[OpenCurlyDoubleQuote]InitialGridRadius\[CloseCurlyDoubleQuote] \
CauchyIntegralD will only caluclate the SEW in a grid with the specified \
radius.\
\>", "Text",
 CellChangeTimes->{{3.552664261779167*^9, 3.552664269108098*^9}, {
  3.552664501333637*^9, 3.552664626666134*^9}, {3.5526647537902803`*^9, 
  3.552664758348081*^9}, {3.5526675594117947`*^9, 3.552667707371298*^9}},
 FontSize->14]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 852},
WindowMargins->{{Automatic, 521}, {Automatic, 147}},
ShowSelection->True,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 90, 1, 67, "Section"],
Cell[672, 25, 178, 5, 45, "Text"],
Cell[853, 32, 220, 4, 28, "Text"],
Cell[1076, 38, 332, 8, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1445, 51, 151, 2, 67, "Section"],
Cell[1599, 55, 545, 11, 63, "Text"],
Cell[CellGroupData[{
Cell[2169, 70, 222, 4, 27, "Input"],
Cell[2394, 76, 355, 6, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2798, 88, 201, 3, 67, "Section"],
Cell[3002, 93, 433, 8, 45, "Text"],
Cell[3438, 103, 554, 18, 27, "Input"],
Cell[3995, 123, 854, 18, 105, "Text"],
Cell[4852, 143, 1026, 27, 88, "Input"],
Cell[5881, 172, 1262, 38, 65, "Text"],
Cell[CellGroupData[{
Cell[7168, 214, 208, 4, 27, "Input"],
Cell[7379, 220, 110727, 1887, 375, 81024, 1399, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[118121, 2110, 203, 3, 28, "Text"],
Cell[CellGroupData[{
Cell[118349, 2117, 290, 5, 27, "Input"],
Cell[118642, 2124, 338, 5, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119029, 2135, 93, 1, 67, "Section"],
Cell[119125, 2138, 153, 2, 28, "Text"],
Cell[CellGroupData[{
Cell[119303, 2144, 266, 4, 36, "Subsection"],
Cell[119572, 2150, 240, 6, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119849, 2161, 179, 3, 36, "Subsection"],
Cell[120031, 2166, 258, 6, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120326, 2177, 178, 3, 36, "Subsection"],
Cell[120507, 2182, 265, 6, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120809, 2193, 268, 5, 36, "Subsection"],
Cell[121080, 2200, 256, 6, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121373, 2211, 254, 5, 36, "Subsection"],
Cell[121630, 2218, 493, 9, 45, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122160, 2232, 276, 5, 36, "Subsection"],
Cell[122439, 2239, 643, 12, 80, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

